Blowup for the defocusing septic complex-valued nonlinear wave equation in $\mathbb{R}^{4+1}$

In this paper, we prove blowup for the defocusing septic complex-valued nonlinear wave equation in $\mathbb{R}^{4+1}$. This work builds on the earlier results of Shao, Wei, and Zhang [SWZ2024a,SWZ2024b], reducing the order of the nonlinearity from $29$ to $7$ in $\mathbb{R}^{4+1}$. As in [SWZ2024a,SWZ2024b], the proof hinges on a connection between solutions to the nonlinear wave equation and the relativistic Euler equations via a front compression blowup mechanism. More specifically, the problem is reduced to constructing smooth, radially symmetric, self-similar imploding profiles for the relativistic Euler equations. As with implosion for the compressible Euler equations, the relativistic analogue admits a countable family of smooth imploding profiles. The result in [SWZ2024a] represents the construction of the first profile in this family. In this paper, we construct a sequence of solutions corresponding to the higher-order profiles in the family. This allows us to saturate the inequalities necessary to show blowup for the defocusing complex-valued nonlinear wave equation with an integer order of nonlinearity and radial symmetry via this mechanism.

==> Wave_barrrier.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [],
   "source": [
    "# In this file, we verify the conditions in Proposition 4.2 and Lemma 4.9\n",
    "# See Appendix B for meaning of some variables and instructions. \n",
    "# Press Run All to run the code and verify the estimates \n",
    "\n",
    "# p, d parameters,  l = 4 / (p-1) + 1, ga short for gamma \n",
    "# Num, number of comptuered series\n",
    "l, ga = var('l ga')\n",
    "d = 4\n",
    "Num = 10\n",
    "\n",
    "# Parameters in Section 2.1 \n",
    "ep = l * ga**2 - 1\n",
    "A = d + 1 - (d - 1 - 2 * l) * ga\n",
    "B = 2 * d - 1 - l \n",
    "\n",
    "# (U, Y) ODE system defined in Section 2.2 \n",
    "# fy(Y) is the same as f(Y) in the paper, and it is not the derivative\n",
    "fy(Y) = - ep - A * Y + B * Y**2\n",
    "del_U(Y, U) = 2 * U * ( U + fy(Y) + (d-1) * Y * (1 - Y) )\n",
    "del_Y(Y, U) = ( - 1 + d * Y ) * U + ( Y-1) * fy(Y) \n",
    "\n",
    "# The map from (Y, U) to (Z, V) defined in Section 2.2 \n",
    "Z_map(Y, U) = ( U + (1- Y)**2 )**(1/2) / (  1 / (ga + 1) * U + 1 - Y )\n",
    "\n",
    "\n",
    "# U(Y) = U_DelY(Y), U_DelU is the root of  del_Y(Y, U) = 0, del_U(Y, U) = 0, defined in Section 2.3 \n",
    "U_DelU(Y) = - ( fy(Y) + (d-1) * Y * (1 - Y) )\n",
    "U_DelY(Y) = - ( Y-1) * fy(Y)  / ( - 1 + d * Y )\n",
    "\n",
    "# Ug, root of del_Z(Y, U) = 0 in Section 2.3 \n",
    "Ug(Y) = l * ( Y + ga)**2 - (1 - Y)**2\n",
    "\n",
    "# C_infty, V1, V3 derivatives defined in Lemma 4.8\n",
    "V1 = (d-1) / d / (ga + 1)\n",
    "V3 = 1 / (d + 2) * (   (d-1) * ( - 2 / (ga + 1) * V1**2 + V1**3 + V1**2 ) \\\n",
    "    + V1 * ( 2 * V1 + l * (V1 - 1)**2 )    )\n",
    "C_infty = - (ga + 1)^3 * (V3 - V1**2 + V1**3)\n",
    "\n",
    "Yo = 1 / d \n",
    "\n",
    "# degU = dU, degY = dY in Section 2.2 in the paper, which are degree of del_a as polynomials in U, a = Y, U.\n",
    "# The following output is symbolic, we need to manully change to integer\n",
    "degU = 2\n",
    "degY = 1\n",
    "\n",
    "# (Y0, U0) sonic point at the (Y, U) system \n",
    "Y0 = 0\n",
    "U0 = ep \n",
    "\n",
    "# The gradient of del_U, del_Y at the spnic point defined in Section 2.4 \n",
    "c1 = del_U.diff(U)(Y = Y0, U = U0).full_simplify()\n",
    "c3 = del_U.diff(Y)(Y = Y0, U = U0).full_simplify()\n",
    "\n",
    "c2 = del_Y.diff(U)(Y = Y0, U = U0).full_simplify()\n",
    "c4 = del_Y.diff(Y)(Y = Y0, U = U0).full_simplify()\n",
    "\n",
    "# U1 = d U / d Y at the sonic point, lam_neg = \\lambda_-, and U1 are defined in Section 2.4 \n",
    "lam_neg = ( (c1 + c4) - ( (c1 - c4)**2 + 4 * c2 * c3 ) **(1/2) ) / 2\n",
    "U1 =  ( lam_neg - c4 ) / c2 \n",
    "\n",
    "# Create a power series placeholder for U, range include 0,1.., Num;\n",
    "x = var(\"x\")\n",
    "UU = list(var('U_%d' % i) for i in (0..Num))\n",
    "\n",
    "# PP, save the polynomials in the coefficients \n",
    "FF = list(var('F_%d' % i) for i in (0..2))\n",
    "GG = list(var('G_%d' % i) for i in (0..2))\n",
    "\n",
    "# Define Basic operation for power series expansion \n",
    "# Power_prod get power series of A * B up to n terms, following Section 3.1 \n",
    "# len(A) - 1, len(B) - 1 are the upper bound of degree of polynomials A, B\n",
    "def Power_prod(n, A, B):\n",
    "    C = list(var('C_%d' % i) for i in (0..n))\n",
    "    for i in (0..n):\n",
    "        C[i] = sum( A[i-j] * B[j] for j in (max(i+1-len(A), 0)..min(len(B)-1,i)  ) )\n",
    "    return C \n",
    "\n",
    "# return power series coefficients of c1 * A + c2 * B up to n terms \n",
    "def Power_sum(n, A, B, c1, c2):\n",
    "    C = list(var('C_%d' % i) for i in (0..n))\n",
    "    for i in (0..n):\n",
    "        C[i] = 0\n",
    "        if i <= len(A)-1: \n",
    "            C[i] = C[i] + c1 * A[i]    \n",
    "        if i <= len(B)-1: \n",
    "            C[i] = C[i] + B[i] * c2\n",
    "            \n",
    "    return C \n",
    "\n",
    "# First compute the Powerseries expansion of del_U, del_Y in U. See Section 2.2 \n",
    "# del_U = sum_i F_i(Y) * U^i, del_Y = sum_i G_i(Y) * U^i. FF[i] denote F_i, GG[i] denote G_i\n",
    "# d_U (del_U) = sum_i F_i(Y) * i * U^{i-1},  d_U(del_Y) = sum_i G_i(Y) * i * U^{i-1}\n",
    "\n",
    "# Then compute the power series coefficients DelUn, DelYn of del_U(Y, U(Y)), del_Y(Y, U(Y)) in Y\n",
    "# Input n, we only compute the first n power series coefficients \n",
    "def Power_Del(n):\n",
    "    # Given power series of U : UU[0], UU[1],... as symbolic value\n",
    "    # U_pow[i] store power series coefficients for U^i. U^0 = 1. \n",
    "    U_pow = [ [1], UU]\n",
    "    deg = max(degU, degY)\n",
    "    U_now = UU \n",
    "    for i in (2.. deg) :\n",
    "        U_next = Power_prod(n, U_now, UU)\n",
    "        U_pow.append( U_next) \n",
    "        U_now = U_next \n",
    "    \n",
    "    # Get the coeffiicents as polynomial in xi = Y -  Y0 \n",
    "    xi = var('xi')\n",
    "\n",
    "    for i in (0..deg):\n",
    "        if i <= degU:                      \n",
    "            # Derive the coefficients of U^i in del_U, and then expand the Y polynoamils as xi, for Y = Y0 + xi\n",
    "            ff0(Y) = ( (del_U(Y, U).diff(U, i) / factorial(i))(U =0) ).full_simplify()    \n",
    "            FF[i] = ff0(Y = xi + Y0).list(xi)   \n",
    "    \n",
    "        if i <= degY:\n",
    "            # Do the same for del_Y \n",
    "            gg0(Y) = ( (del_Y(Y, U).diff(U, i) / factorial(i))(U =0) ).full_simplify()  \n",
    "            GG[i] = gg0(Y = xi+ Y0).list(xi)\n",
    "\n",
    "        # Assemble the power series for del_U=  sum_i F_i(Y) * U^i, and  del_Y,\n",
    "        # Initialize with the first summand\n",
    "        if i == 0 :\n",
    "            # vanishes at the sonic point \n",
    "            DelUn = FF[0]\n",
    "            DelYn = GG[0]\n",
    "        else: \n",
    "            # add the expansion from F_i(Y) * U^i to DelUn, and G_i(Y) * U^i to DelYn\n",
    "            if i <= degU :        \n",
    "                DelUn = Power_sum(n, DelUn, Power_prod(n, FF[i], U_pow[i] ), 1, 1 )\n",
    "\n",
    "            if i<= degY :\n",
    "                DelYn = Power_sum(n, DelYn, Power_prod(n, GG[i], U_pow[i] ), 1, 1 )\n",
    "        \n",
    "    return DelUn, DelYn \n",
    "\n",
    "DelUn, DelYn = Power_Del(Num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [],
   "source": [
    "# Below, we compute the power series coefficients of U\n",
    "# Set the precision for the interval arithmetic. \n",
    "prec = 200 \n",
    "\n",
    "# We use X_V to denote the interval arithmetic value for X. X_R for floating point value \n",
    "# X_R default value type for X \n",
    "RR = RealBallField(prec)\n",
    "l_R = 5/3 \n",
    "l_V = RR(l_R)\n",
    "\n",
    "# coe(i) for the coefficient of U_i in the recursive formula in Lemma 3.2\n",
    "coe(i) = i * (c2 * U1 + c4) + c2 * U1 - c1 \n",
    "\n",
    "# DelUn, DelYn are coefficients of the power series expansion of del_U, del_Y\n",
    "# Compute the power series coefficients of U following Lemma 3.2 \n",
    "def solu(ga_V, I_show):\n",
    "    solu = {ga : ga_V , l:l_V}\n",
    "\n",
    "    # First assemble the first two coefficients for U_i, Delta_{U, i}, Delta_{Y,i}, i=0,1\n",
    "    DUn = [RR(0)]\n",
    "    DYn = [RR(0)]\n",
    "\n",
    "    U1_V = RR( U1(solu))\n",
    "\n",
    "    solu[UU[0]] = RR( U0(solu))\n",
    "    solu[UU[1]] = U1_V \n",
    "    DUn.append(RR(DelUn[1]( solu)))\n",
    "    DYn.append(RR(DelYn[1]( solu)))\n",
    "\n",
    "    if I_show == 1:\n",
    "        print(\"U0: \", solu[UU[0]])\n",
    "        print(\"U1: \", solu[UU[1]])\n",
    "\n",
    "    solu1 = solu \n",
    "\n",
    "    c1_V = c1(solu)\n",
    "    c2_V = c2(solu)\n",
    "\n",
    "    for i in (2.. Num):\n",
    "\n",
    "        # In solu1, at step i, we have value for U_0, .., U_{i-1}, but U_i = 0.\n",
    "        # We use this to evaluate the right hand side of the recursive formula.\n",
    "        # DUn0, DYn0 evaluate the mathring part \n",
    "        solu1[UU[i]] = 0\n",
    "        \n",
    "        DUn0 = RR(DelUn[i](solu1))\n",
    "        DYn0 = RR(DelYn[i](solu1))\n",
    "\n",
    "        # Evaluating DYn[j], 2 \\leq j \\leq i-1, we do not need value of U[i].\n",
    "        M = RR(sum( (i+1-j) * DYn[j] *  solu[UU[i+1-j]] for j in (2..i-1) ))\n",
    "        \n",
    "        solu[UU[i]] = RR( (DUn0 - U1_V * DYn0 - M ) / ( RR(coe(i)(solu) ) ) )\n",
    "        # With UU[i], update the value of DUn, DYn for (del_U)_i, (del_Y)_i using formulas in Lemma 3.2 \n",
    "        DUn.append( DUn0 + c1_V *  solu[UU[i]])\n",
    "        DYn.append( DYn0 + c2_V *  solu[UU[i]])\n",
    "\n",
    "        if I_show == 1: \n",
    "            # Show that U_i / U_{i-1} grow linearly. \n",
    "            print(\"U_i / U_{i-1} - U_{i-1}/U_{i-2}:\" + str(i) +\": \", \\\n",
    "            solu[UU[i]] / solu[UU[i-1]] -  solu[UU[i-1]] /solu[UU[i-2]] )\n",
    "                    \n",
    "        # solu1 stores computed value of U[0],.,U[i]\n",
    "        solu1 = solu \n",
    "\n",
    "    return solu, DUn, DYn \n",
    "\n",
    "# I_show = 0 not present the value\n",
    "solu0 = solu(RR(l_V**(-1/2)) , 0)[0]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [],
   "source": [
    "# Get the min and max of a polynomial over [a, b]\n",
    "# Follow the method at the end of Appendix B \n",
    "RR_poly.<t> = PolynomialRing(RR)\n",
    "\n",
    "def Poly_bound( P, a, b, h):\n",
    "    # Obtain upper and lower bound of P(t) for t in [a, b];  0<= a < b \n",
    "    coe = P.list(t)\n",
    "    lenP = len(coe)-1\n",
    "\n",
    "    # Do not the case with a < 0 or b < 0. Otherwise, raise error \n",
    "    if a < 0 or b < 0: \n",
    "        raise ValueError(\"a, b must be nonnegative !\")\n",
    "\n",
    "    # P = P_pos - P_neg, both parts are monotone \n",
    "    P_pos = RR_poly( [max(coe[i], 0) for i in (0..lenP)])\n",
    "    P_neg = RR_poly( [max(-coe[i], 0) for i in (0..lenP)])\n",
    "\n",
    "    # t0 .., tN \n",
    "    m = floor( float( (b-a) / h)) + 1\n",
    "    ti = [a + i * h  for i in (0..m) ]\n",
    "    ti[-1] = b \n",
    "    \n",
    "    P_pos_V = [P_pos(ti[i] ) for i in (0.. m)]\n",
    "    P_neg_V = [P_neg(ti[i] ) for i in (0.. m)]\n",
    "\n",
    "    P_up = max( [ max( P_pos_V[i], P_pos_V[i+1] ) - min( P_neg_V[i], P_neg_V[i+1] ) for i in (0..m-1)] )\n",
    "    P_low = min( [ min( P_pos_V[i], P_pos_V[i+1] ) - max( P_neg_V[i], P_neg_V[i+1] ) for i in (0..m-1)] )\n",
    "\n",
    "    return P_up, P_low\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True: Inequality (e) in Prop 4.2: Upper barrier condition holds with normalized lower bound 12.8366481624527\n"
     ]
    }
   ],
   "source": [
    "# Construct the upper barrier B_u^f above Q_s in Section 4.1, \n",
    "# and Verify Ineq (e) in Proposition 4.2\n",
    "# X_R default value type in Sage for X. \n",
    "\n",
    "def Bar_global_up(solu_R):\n",
    "    Y0_R = 0\n",
    "    e1, e2, t = var('e1 e2 t')\n",
    "\n",
    "    bar_up = e1 + e2 * t + 2 * t ** 2 \n",
    "    bar_para_up = {e1: U0, e2: U1 }    \n",
    "\n",
    "    # dif define d_t B(t) * Delta_Y - Delta_U   on Y = t, U = B(t)\n",
    "    # For t near 0, dif_up = O(t^2). See first few formulas in Section 4.1\n",
    "    dif_up = bar_up.diff(t) * del_Y(Y=t, U=bar_up) - del_U(Y=t, U=bar_up)\n",
    "    dif_up_norm = ( dif_up(bar_para_up)  / t^2 ).full_simplify()\n",
    "\n",
    "    dif_up_norm_V = dif_up_norm(solu_R)\n",
    "    bar_para_up = {e1: U0(solu_R), e2: U1(solu_R) }\n",
    "    # We want to show dif_up > 0. Plot the normalized curve for an illustration \n",
    "    plot( dif_up_norm_V, (t, 0, 0.25)).show() \n",
    "    return dif_up_norm_V, dif_up, bar_up, bar_para_up\n",
    "\n",
    "ga_V =  RR(l_V)^(-1/2) \n",
    "\n",
    "solu_V = {ga: ga_V, l: l_V }\n",
    "dif_up_norm, dif_up, bar_up, bar_para_up = Bar_global_up(solu_V)\n",
    "\n",
    "# Verify dif_up_norm > 0, 5-th Inequality for B_u^f in Proposition 4.1 \n",
    "Flag_up, Flag_low  = Poly_bound( dif_up_norm, 0, RR(1 / d), RR(0.001))\n",
    "\n",
    "if Flag_low > 0:\n",
    "    print(\"True: Inequality (e) in Prop 4.2: Upper barrier condition holds with normalized lower bound\", n(Flag_low))\n",
    "else:\n",
    "    print(\"False: Inequality (e) in Prop 4.2:Upper barrier condtion fails\" )\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True: Lemma 4.9 Correct\n",
      "bar_asym: -0.128825736159154 C_infty -0.122652048637932\n",
      "True: Inequality (d) in Prop 4.2: Lower barrier condition holds with negative upper bound -1.22162663383746\n"
     ]
    }
   ],
   "source": [
    "# Construct the global lower barrier B_l^f above Q_s in Section 4.1, \n",
    "# Then Verify Ineq (d) in Proposition 4.2 and Lemma 4.9 \n",
    "# X_R default value type in Sage for X. \n",
    "\n",
    "def Bar_global_low(solu_R): \n",
    "    Y0_R = 0\n",
    "\n",
    "    t = var('t')\n",
    "    e1, e2 = var('e1 e2')\n",
    "\n",
    "    # Lower bar_low\n",
    "    bar_low = ( e1 * t + e2 * t**2 - U0 ) / ( d * t - 1)\n",
    "\n",
    "    # differ define  d_Y B(t) * Delta_Y - Delta_U   on the barrier function Y = t, U = B(t)\n",
    "    # Want to impose two conditions, d_t bar_low(Y0) = U1, and d_t^2 differ(0) = -40\n",
    "    # See formula of e1 at the beginning of Section 4.1 \n",
    "    e1_V = d * U0 - U1 \n",
    "                \n",
    "    differ = bar_low.diff(t) * del_Y(Y=t, U=bar_low)  - del_U(Y=t, U=bar_low) \n",
    "    differ = differ.full_simplify()\n",
    "\n",
    "    differ_tt0 = differ.diff(t, 2)(t=0).full_simplify() \n",
    "\n",
    "    solu_e2 = solve( [differ_tt0(e1 = e1_V) == -40 ], [e2] )\n",
    "    bar_para_low0 = {e1: e1_V, e2: solu_e2[0].rhs() }\n",
    "    \n",
    "    # For t near 0, differ = O(t^2). See first few formulas in Section 4.1\n",
    "    # differ_pol =differ * (1 - d t)^2  vanishes O(t^2) near t = 0\n",
    "    differ_pol = ( ( bar_low.diff(t) * del_Y(Y=t, U=bar_low) \\\n",
    "         - del_U(Y=t, U=bar_low) )* (1 - d * t)**2 ).full_simplify() \n",
    "\n",
    "    # By definition, dc0 = 0, dc1 = 0. We subtract these value symbolically \n",
    "    dc0 = differ_pol(t=0)\n",
    "    dc1 = differ_pol.diff(t,1)(t=0)\n",
    "\n",
    "    differ_norm =  ( (differ_pol - dc0 - dc1 * t) / t^2 ).full_simplify()    \n",
    "    \n",
    "    bar_para_low = {e1: e1_V(solu_R), e2: solu_e2[0].rhs()(solu_R) }\n",
    "    differ_norm = differ_norm(bar_para_low)(solu_R)\n",
    "    \n",
    "    # We want to show differ_norm < 0. Plot the normalized curve for an illustration \n",
    "    plot(differ_norm, (t, 0, 0.25)).show()\n",
    "\n",
    "    # Check asymptotics of B_l^f and verify Lemma 4.9. See Section 4.4 \n",
    "    #( bar_low ~ bar_asym / (t - Yo) as t -> Yo = 1/d \n",
    "    bar_asym =  (bar_low * ( t - 1 / d )) .full_simplify()\n",
    "    bar_asym = bar_asym(bar_para_low)(t= Yo)(solu_R) \n",
    "\n",
    "    # The asymptotics of (Y, U(Y)) near Yo = 1 / d : U = C_infty / (Y - Yo) + l.o.t.\n",
    "    comp = bar_asym - C_infty(solu_R)\n",
    "    if comp < 0:\n",
    "        print('True: Lemma 4.9 Correct')\n",
    "        print('bar_asym:', n(bar_asym), 'C_infty', n(C_infty(solu_R)))\n",
    "    else:\n",
    "        print('False: Lemma 4.9 Wrong')\n",
    "\n",
    "    return bar_low,  bar_para_low, differ_norm, bar_para_low0\n",
    "\n",
    "bar_low, bar_para_low, differ_norm, bar_para_low0 = Bar_global_low(solu_V)\n",
    "\n",
    "# Verify diff_norm < 0, 4-th Inequality (d) for B_l^f in Proposition 4.2 \n",
    "Flag_up, Flag_low = Poly_bound( differ_norm, 0, 1 / RR(d), RR(0.001))\n",
    "\n",
    "if Flag_up < 0:\n",
    "    print(\"True: Inequality (d) in Prop 4.2: Lower barrier condition holds with negative upper bound\", n(Flag_up))\n",
    "else:\n",
    "    print(\"False: Inequality (d) in Prop 4.2: Lower barrier condtion fails\" )\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnMAAAHUCAYAAABRQa7FAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8fJSN1AAAACXBIWXMAAA9hAAAPYQGoP6dpAAB7h0lEQVR4nO3dd1gU597G8S8dG6hgL9gLdrEbNTbsvcbeNaYZT94kR096MTkpGg3GxBK7sfcK9l6x996woYCoILDz/jFHjVETUWBYuD/XNdeuy+zsbx0Wbp55ioNhGAYiIiIiYpccrS5ARERERF6cwpyIiIiIHVOYExEREbFjCnMiIiIidkxhTkRERMSOKcyJiIiI2DGFORERERE7lmLCnGEYREREoGnzREREJDVJMWHu9u3beHp6cvv2batLEREREUkyKSbMiYiIiKRGCnMiIiIidkxhTkRERMSOKcyJiIiI2DGFORERERE7pjAnIiIiYscU5kREREQSmmHAiRNw/36iv5TCnIiIiMjLMgw4dQrGjYMuXSB3bihSBLZtS/SXdk70VxARERFJiS5dgqAgWL0a1q6FixfB0RHKl4fOneHVV837iUxhTkREROR5RETAunVmgAsKgiNHwMEBypaF9u2hdm2oUQM8PZO0LIU5ERERkaeJiYHt2yEw0Axv27dDXBzkywf168Onn0KdOuDtbWmZCnMiIiIiYPZ7O3z4UcvbunUQGQmZMkHduhAQAPXqQcGCVlf6GIU5ERERSb0iI80+b8uWmdvFi+DmBq+8AkOHmuGtXDlwcrK60mdSmBMREZHUwzDg2LFH4W3DBvNyapEi0LYtNGpk9ntLk8bqSp+bwpyIiIikbHfvmqNNHwS4s2fB3d0csPDjj2aAS2aXTuNDYU5ERERSnpMnzeC2fLkZ5KKjIX9+aNrUDG+vvgpp01pdZYJQmBMRERH7Z7OZo00XLjS3o0fBxQVq1YJhw6BxY/NSqoOD1ZUmOLsPcwEBAQQEBBAXF2d1KSIiIpKU7t0zBy8sXAiLF8PVq+Y0Ic2amQGuXj1In97qKhOdg2EYhtVFJISIiAg8PT0JDw/Hw8PD6nJEREQkMYSGwpIlZoBbudLsD1e4MLRoYW5VqybrkaeJwe5b5kRERCSFO38e5s2DBQtg40ZzRGrlyvDRR2aAK1YsRV4+fV4KcyIiIpL8nDoFc+ea244d5txv9erBmDHmZdTs2a2uMNlQmBMREZHk4dgxM7zNmQPBweZcb40bw7vvQpMmkCGD1RUmSwpzIiIiYo0Hy2fNmWNuBw9CunTm9CFDhphTiKRLZ3WVyZ7CnIiIiCStw4fhjz9g1iyzNc7DA5o3hy+/BH9/u1p9ITlQmBMREZHEd+aMGeD++AP27wdPT2jZEn74wewL5+ZmdYV2S2FOREREEkdIiNn6NmOGOaFvmjRmC9znn0PDhgpwCURhTkRERBLOzZvmIIYZM2DdOnB2NoPb9OnmKNRUMIlvUlOYExERkZcTFWVO5Dt5srkWqs0GderA2LHQujVkymR1hSmawpyIiIjEn2HAli1mgJs1C8LCoFIl+PFHaNdO88AlIYU5EREReX6nTsHUqTBlink/b14YOBC6djVXYpAkpzAnIiIify8szGx9mzwZNm82+721awfjxkHNmuDoaHWFqZrCnIiIiDwpJsZcyH7yZFi0yPy3v785kKFFC0ib1uoK5X8U5kREROSRQ4dg/HjzUur161C6NHz1FXTqBDlyWF2dPIXCnIiISGp3+zbMnGmGuG3bwNvb7APXvTuUKWN1dfIPFOZERERSI8OArVvNfm+zZsHdu9CggblGarNm4OpqdYXynBTmREREUpNr18x+cOPHw9GjkC8ffPAB9OgBefJYXZ28AIU5ERGRlC4uDlatMlvhFi0yR5+2bg2jRpmT+2o0ql1TmBMREUmprlyBCRPgt9/g3DlzMMMPP0DnzuDlZXV1kkAU5kRERFISwzDXRB0zBubNAxcX6NgRBgyAihXBwcHqCiWB2X2YCwgIICAggLi4OKtLERERsc6tWzBpkhnijh0zV2P4/nvo1k1ro6ZwDoZhGFYXkRAiIiLw9PQkPDwcDw8Pq8sRERFJfIYBO3fCL7/AH3+YfeNatzZb4WrVUitcKmH3LXMiIiKpzp075koMv/wCwcHg4wMffwy9ekG2bFZXJ0lMYU5ERMRenD0LAQHmqNTwcGjSBL780pwfzsnJ6urEIgpzIiIiydmDAQ0jR5rTinh4QN++MHCgOUecpHoKcyIiIsnR3bvmpdSRI+HAAShRwrys2rkzpEtndXWSjCjMiYiIJCfnz8Po0TB2rDlCtVkzGD7cnNxXAxrkKRTmRERErGYYsHGj2Qo3fz5kyAC9e8Mbb0CBAlZXJ8mcwpyIiIhVoqJgxgwzxO3dC0WLmktsdesG6dNbXZ3YCYU5ERGRpBYaavZ/+/lnuHrVHJX67bdQr57WSZV4U5gTERFJKqdOmf3fJkwwL6127w7vvmu2yIm8IIU5ERGRxLZ1q7nA/bx55gL3H3xgTi2SJYvVlUkKoDAnIiKSGOLizHnhvv8etmyBwoXNS6vdukGaNFZXJymILsyLiIgkpLt3zdBWrJi5TqqTEyxcCEePQv/+CnKS4NQyJyIikhDCwsyltn76yRzg0LYtTJsGlSpZXZmkcApzIiIiL+PqVXNQw+jRcP++udj9e+9pfjhJMgpzIiIiL+LsWfjuOxg/Hlxd4fXXzZGp2bNbXZmkMgpzIiIi8XHokDkn3PTpkCkT/Oc/5koNmTJZXZmkUgpzIiIiz2P7dhg2zBzMkDs3/PijueSWFr0Xi2k0q4iIyLMYBqxeDXXrQpUq5ojUCRPMyX/ffltBTpIFhTkREZG/MgxYtgyqVjWX2AoLg9mzzUusPXuafeREkgmFORERkQcMA5YsgcqVzfVSnZxg+XLYtcucasTJyeoKRZ6gMCciImIY5moNFStCs2bg5gaBgbBpEzRsCA4OVlco8kx2H+YCAgLw9fWlYsWKVpciIiL2xjBgwQLw84MWLcw+cKtXw4YN5uVVhTixAw6GYRhWF5EQIiIi8PT0JDw8HA8PD6vLERGR5MxmM0Pc55/Dvn3w6qvwySfmrYidsfuWORERkedms8GcOVCuHLRpA15esH49rF2rICd2S2FORERSvgeXU8uWhXbtIGtW2LjRvKRas6bV1Ym8FIU5ERFJuQwDVqwwF7tv1coMcZs2mYMbXnnF6upEEoTCnIiIpEzr1kGNGtCokTkv3Jo1EBQE1atbXZlIglKYExGRlGXbNnMkau3aEBVlzhO3aZP5b5EUSGFORERShuBgaNrUXLXh6lWYPx927tQ8cZLiKcyJiIh9O3kSOnaE8uXhxAmYMcOcbqRlS4U4SRUU5kRExD5duQIDB0Lx4uZl1HHjzLVTO3YER/16k9TD2eoCRERE4iU8HL77DoYPN5fd+vprePNNSJPG6spELKEwJyIi9iEqCn75Bb76Cu7cgUGD4P33IVMmqysTsZTCnIiIJG9xcTB1Knz8MVy6BL16mUtv5cpldWUiyYLCnIiIJE+GAUuWwJAhcPCgufzWqlVQtKjVlYkkK+ohKiIiyc+WLeaEv82bg7e3OXfcnDkKciJPoTAnIiLJx6lT0LatuUpDZKQ54e+aNVC5stWViSRbCnMiImK9mzdh8GBzmpFt22DSJNizRxP+ijwH9ZkTERHr3L8Po0fD559DTIw5sOHddyFtWqsrE7EbCnMiIpL0DAPmzYMPPoAzZ6BvX/j0U8ie3erKROzOC11mHT16NPnz58fd3R0/Pz82btz4zH1DQkLo1KkTRYsWxdHRkUGDBj2xz8SJE3FwcHhii4qKepHyREQkOduxA2rWNPvGFSkC+/fDmDEKciIvKN5hbubMmQwaNIihQ4cSHBxMjRo1aNSoEefPn3/q/tHR0WTJkoWhQ4dSpkyZZx7Xw8ODkJCQxzZ3d/f4liciIsnV2bPw2mvmYIaICHOakWXLoEQJqysTsWvxDnM//vgjvXv3pk+fPhQvXpwRI0aQJ08efvnll6funy9fPn766Se6deuGp6fnM4/r4OBA9uzZH9tERCQFiIyE//wHihWD9eth/HhzcEP9+lZXJpIixCvM3b9/n927d+Pv7//Y4/7+/mzZsuWlComMjMTHx4fcuXPTtGlTgoOD/3b/6OhoIiIiHttERCQZsdnMlRuKFoUffjCX3jp+3FzBwcnJ6upEUox4hbkbN24QFxdHtmzZHns8W7ZsXLly5YWLKFasGBMnTmTRokXMmDEDd3d3qlevzokTJ575nGHDhuHp6flwy5Mnzwu/voiIJLAdO8y54rp2NW+PHDFHrKZPb3VlIinOCw2AcPjLnD+GYTzxWHxUqVKFLl26UKZMGWrUqMGsWbMoUqQIo0aNeuZz/v3vfxMeHv5wu3Dhwgu/voiIJJCQEOjZ0+wXd/curF0Ls2ZBvnxWVyaSYsVrahJvb2+cnJyeaIW7du3aE611L8PR0ZGKFSv+bcucm5sbbm5uCfaaIiLyEqKjYcQI+PJLcHODX34xpxvR5VSRRBevljlXV1f8/PwIDAx87PHAwECqVauWYEUZhsHevXvJkSNHgh1TREQSgWHAwoXmiNShQ6F3bzhxAgYMUJATSSLxnjR48ODBdO3alQoVKlC1alV+++03zp8/z4ABAwDz8uelS5eYPHnyw+fs3bsXMAc5XL9+nb179+Lq6oqvry8An332GVWqVKFw4cJEREQwcuRI9u7dS0BAQAK8RRERSRSHDpmrNQQGmiNTFy2C//1cF5GkE+8w16FDB0JDQ/n8888JCQmhZMmSLFu2DB8fH8CcJPivc86VK1fu4f3du3czffp0fHx8OHv2LABhYWH069ePK1eu4OnpSbly5diwYQOVKlV6ibcmIiKJ4vZt+Owz87JqvnxmiGvaVGuoiljEwTAMw+oiEkJERASenp6Eh4fj4eFhdTkiIimPYcDMmfCvf8GtW+bccf/6l9lHTkQs80KjWUVEJJU5fBjq1n20gsORIzBkiIKcSDKgMCciIs8WGQkffABlysD58+byW/Pmwf+61oiI9eLdZ05ERFIBw4A5c8wBDqGh8Mkn8N57oDWzRZIdtcyJiMjjjh0Df39o3x78/MxLrP/5j4KcSDKlMCciIqY7d8x+cKVKwenTsHixOYdc/vxWVyYif0OXWUVEUjvDgAUL4J134No1c/LfDz5QS5yInVDLnIhIanb+PLRoAa1bQ+nS5iXVTz5RkBOxIwpzIiKpUWws/PijuWLD7t0wd655WbVAAasrE5F4UpgTEUltdu6EihXN0am9eplzxrVurRUcROyUwpyISGoREQFvv21O+uvgANu3w8iRoFVzROyaBkCIiKR0hgHz58Nbb0FYGHz/vRnqnPUrQCQlUMuciEhK9mCAQ5s2j+aMGzxYQU4kBVGYExFJieLiYMQIc4DDnj3mElwLF2oZLpEUSGFORCSlOXgQqlc3W+B69jRb41q10gAHkRRKYU5EJKWIjjbniCtfHsLDYdMmGDVKAxxEUji7D3MBAQH4+vpSsWJFq0sREbHO1q1Qrhx8/TV8+CHs3QvVqlldlYgkAQfDMAyri0gIEREReHp6Eh4ejof+ChWR1CIy0lx+a9QoqFABxo0zV3IQkVRDw5lEROzVypXQv7+5nur335trqzo5WV2ViCQxu7/MKiKS6oSGQrdu0LAhFCxoDngYPFhBTiSVUsuciIg9mT0b3ngDYmJg/HhztKpGqYqkamqZExGxB9evQ/v25vbKK+Z0I716KciJiFrmRESSvdmzYeBAsNlgxgzo0EEhTkQeUsuciEhydf26Gdzat4caNczWuI4dFeRE5DFqmRMRSY7mzoXXXzeX5Zo+XSFORJ5JLXMiIsnJjRtmcGvb1lyS69AheO01BTkReSa1zImIJBfz5pmtcTExMG2aQlwqZBgG0dHR3L59m4iICG7fvs2dO3e4f/8+9+/fJzo6+uH9pz1ms9lwcHB46gbg4uKCm5sb7u7uuLm5PfV+unTp8PDwwMPDg/Tp0+PoqHaf5E5hTkTEaqGh8Oab8Mcf0KIFjBkD2bNbXZW8pOjoaK5cucLly5e5fv06oaGhhIaGcuPGjcfu37p167HwFhsb+9yv4eDggKurK25ubri4uODk5IRhGM/cYmNjiY6OjtdrpE+f/mG48/DwwMvLC29vb7y9vcmSJcvD+39+zMvL62GAlMSn5bxERKy0YIG5ikNMjLkkV6dOao1L5gzD4ObNm5w5c4YLFy5w+fJlLl++TEhIyMP7ly9fJjQ09Inn/jkMeXl54eXlRaZMmR4GpQwZMpAhQ4bH7qdPnx43NzdcXV2f2JycnF4oNMXFxREdHU1UVNQTt3fu3CEiIuJhuPzz/fDw8Ich9MaNG1y/fp2bN2/y1yjh6upKzpw5yZ07N7ly5Xp4++f7OXLkwNXV9YXPgzyiMCciYoXwcHP5rUmToHlzszUuRw6rq5L/iYqK4uTJk5w8eZIzZ85w9uzZh7dnz57l9u3bD/d1cXEhR44c5MiRg5w5cz6x5ciRg6xZs5I5c2ZcXFwsfFeJIy4ujlu3bj0MeNeuXePy5ctcvHiRS5cucenSpYf37969+/B5Dg4O5M6dmwIFClCwYEEKFiz42P3MmTNb+K7si8KciEhSW7cOuneHW7dg5EjzvlrjkpxhGFy+fJljx449sZ07dw6bzQZAmjRpyJcvH/nz5ydfvnyP3c+bNy/e3t7qV/YcDMMgPDz8YbC7cOECZ86c4dSpU5w+fZpTp05x8+bNh/tnzJiRggULUqxYMXx9fSlevDi+vr4ULFgQZ2f1EvszhTkRkaQSFQVDhsDw4VCrFkycCPnyWV1VqnDt2jUOHDjw2HbkyBEiIyMBcHZ2pkCBAhQtWvSxrXDhwmTLlk39v5JIWFjYw2B3+vRpTp48yZEjRzh8+DC3bt0CzJbQIkWKPAx3xYsXp1SpUhQtWjTVhjyFORGRpBAcDF26wMmT8PXX8O67oNacBGcYBqdOnWL37t3s3r2b4OBg9u/fz7Vr1wBwd3fH19eXUqVKUaJEiYehrUCBAinyEmhKYRgG165d4/Dhww+3ByHv6tWrgHluS5cuTdmyZSlXrhxly5aldOnSpE2b1uLqE5/CnIhIYoqNhW+/hU8/hZIlYcoU81ZemmEYnD59mt27d7Nr1y52797Nnj17CAsLAyBv3ryUL1+e0qVLU6pUKUqVKkWhQoVwcnKytnBJUKGhoezfv5+9e/cSHBzM3r17OXz4MHFxcTg6OlK0aFHKli1LhQoVqFy5MuXLlydNmjRWl52gFOZERBLLiRPQrRvs2AEffgiffAIavffCwsLC2LZtG1u2bGHr1q3s2rXrYXDLkycPFSpUwM/PjwoVKlC+fHmyZMlibcFimaioKA4ePPgw4D3YoqKicHZ2pnTp0lSuXPnhVqRIEbvu96gwJyKS0AzDHJ363nvmCNXJk6FaNaursiuGYXDs2DG2bt3Kli1b2LJlC4cPHwbA29ubqlWrUqlSpYcBTsFN/klMTAwHDhxg+/btD7ejR48C5mCLatWq8corr1CjRg0qVKiAu7u7xRU/P4U5EZGEdPUq9OoFy5aZ88d9/z2kT291VcmezWbj8OHDrFu3jvXr17NhwwauXbuGg4MDJUuWpGrVqlSrVo1q1apRqFAhDUiQBBEWFsbOnTvZtm0bmzZtYsuWLURGRuLm5kbFihUfhrsaNWqQIUMGq8t9JoU5EZGEsmwZ9Oxp3p8wAZo0sbaeZMwwDA4fPszq1atZv34969evJzQ0FBcXFypWrEitWrWoVasWVapUwdPT0+pyJZWIjY1l//79bNq0iY0bN7Jx40auXr2Ks7MzlSpVol69etStW5cqVaokqwmPFeZERF5WVBR88IE5Z1yjRvD775Atm9VVJTvXr18nKCiIVatWsWrVKi5fvoyrqyuVK1emVq1avPrqq1StWjVVjD4U+2AYBidOnGD16tWsXr2atWvXcvPmTdKmTUuNGjUehrsyZcpY2ufO7sNcQEAAAQEBxMXFcfz4cYU5EUlaBw+aS3AdPw7//S+89ZYmAP6f+/fvs2XLFlatWsXKlSvZs2cPAKVKlcLf3x9/f39q1KiR4kYWSspls9nYu3cvQUFBrF69mo0bN3Lv3j28vLyoXbs2/v7+NGrUiNy5cydpXXYf5h5Qy5yIJCnDgIAAc5BDoUIwYwaUKmV1VZY7c+YMS5YsYeXKlaxbt447d+6QNWtW6tevj7+/P/Xr1yeHli2TFCI6Oppt27Y9DHfbt2/HZrNRsmRJGjVqRMOGDXnllVcS/ZKswpyISHxdu2YOcli6FN5802yRS6WtSzabjZ07d7Jo0SIWLVrEwYMHcXFxoWbNmg9b30qXLm3X0z6IPK9bt24RGBjI8uXLWbFiBVeuXCEoKIi6desm6usqzImIxMeKFdCjB9hsZt+4VDjI4c6dOwQFBbF48WKWLFnC1atX8fLyokmTJjRv3hx/f/9kPfJPJCnYbDb27duHr68vbm5uifpaCnMiIs8jKsqc+Penn6BhQzPIZc9udVVJ5ubNmyxcuJB58+YRFBREVFQURYsWpXnz5jRv3pyqVatqZQURi6TOFWlFROLj0CFzkMPRozBihDnIIRVcNgwNDWXBggXMmTOHoKAg4uLiqF69Ol9++SXNmjWjSJEiVpcoIijMiYg8m2HA6NHmIIcCBWDnTihd2uqqEtWNGzdYsGABs2fPZs2aNcTFxVGzZk1GjBhB69atNXhBJBlSmBMReZqbN81BDgsXwhtvwHffpdhBDmFhYcydO5eZM2eyZs0aDMOgZs2a/PTTT7Ru3Zrsqehysog9UpgTEfmrzZvhtdfgzh0zzDVvbnVFCe7+/fusWLGCKVOmsHjxYmJiYnj11Vf5+eefadWqFdk06bGI3VCYExF5wGaDb7+Fjz6CKlXMuePy5LG6qgRjGAbbt29nypQpzJw5k9DQUMqUKcNXX33Fa6+9Rs6cOa0uUURegMKciAjA1avQtSsEBcGQIfDpp+CcMn5Enjx5kmnTpjF16lROnjxJrly56N27N126dKGUJjoWsXsp4yeViMjLCAqCLl3M+6tWQb161taTAMLDw5kxYwaTJ09m69atZMiQgTZt2vDrr79Sq1YtTSMikoIozIlI6hUba7bAff21GeCmTAE77itmGAabNm1i3LhxzJ49m+joaBo2bMiMGTNo3ry5FrAXSaEU5kQkdbpwwZw7butW+Oor+OADu5077urVq0yaNInx48dz/PhxChYsyEcffUT37t3VD04kFVCYE5HUZ8kS6N4d0qWD9euhenWrK4o3m83G6tWr+eWXX1i8eDFOTk60bduWMWPGUKtWLa2FKpKKKMyJSOoRGwtDh8J//2tON/L775A5s9VVxcutW7eYOHEiv/zyCydOnKBUqVKMGDGCTp06kSlTJqvLExELKMyJSOpw+TJ07AhbtsD338PgweDgYHVVz2337t2MHj2aGTNmEBsbS7t27fj999+pVq0aDnb0PkQk4SnMiUjKFxRk9o9zdbWry6r37t1j1qxZjB49mh07dpA3b14++ugjevXqpUl9ReQhhTkRSblsNvjyS3PEar16MG0aZMlidVX/6MKFC/z888+MGzeOmzdv0rBhQxYtWkTjxo01pYiIPEFhTkRSpuvXzbnjAgPhk0/gP/+BZB6Etm3bxogRI5gzZw7p06end+/evP766xQqVMjq0kQkGVOYE5GUZ/Nm6NAB7t+HlSuhfn2rK3qm2NhY5s2bx/Dhw9m2bRuFChVixIgR9OjRg/Tp01tdnojYAY1dF5GUwzDghx/g1Vchf34IDk62QS4sLIzvv/+eggUL0qFDB9zd3Vm4cCFHjx7lzTffVJATkedm9y1zAQEBBAQEEBcXZ3UpImKlsDDo0QMWLoT/+z9zImAXF6uresLly5cZMWIEY8aMITo6mtdee41BgwZRtmxZq0sTETvlYBiGYXURCSEiIgJPT0/Cw8Px8PCwuhwRSUrBwdC2Ldy8CZMmmXPIJTPHjh3ju+++Y8qUKbi7uzNw4EDefvttcuTIYXVpImLn7L5lTkRSucmToX9/8PU1pyDJn9/qih6zY8cOvv32W+bPn0+2bNn44osv6N+/P56enlaXJiIphPrMiYh9un8f3njDXJbrtddg06ZkE+QMw2DlypXUqVOHypUrc+DAAX799VfOnDnD+++/ryAnIglKLXMiYn8uXTIvq+7ZA7/+Cn37JovVHGw2GwsXLuSLL74gODiYChUqMHv2bFq1aqX54UQk0SjMiYh9Wb8e2rc3V3PYuBEqVbK6Imw2G/Pnz+fzzz9n//791K5dm6CgIOrUqaOltkQk0ekyq4jYB8OAH3+EunWhRAnYvdvyIGez2Zg9ezZlypShbdu2ZMmShQ0bNrBmzRrq1q2rICciSUJhTkSSv8hI6NgR/vUvc1u1CrJmtaycuLg4/vjjD0qVKkX79u3JkSMHmzZtIigoiBo1alhWl4ikTgpzIpK8HTsGlSvDsmUwZw58+y04W9NDJC4ujunTp1OqVClee+018ubNy5YtW1i1ahXVq1e3pCYREYU5EUm+5s+HihXBZoOdO6FNG0vKsNlszJw5kxIlStC5c2fy58/Ptm3bWL58OVWrVrWkJhGRBxTmRCT5sdngP/+B1q3B3x927IBixZK8DMMwWLZsGX5+fnTs2JGCBQuyY8cOli5dSuXKlZO8HhGRp1GYE5HkJTwcWrSAr7+Gb76B2bMhQ4YkL2Pjxo3UrFmTJk2akCFDBjZu3MjSpUupWLFiktciIvJ3FOZEJPl40D9u40azj9wHHyT5/HHBwcE0btyYmjVrcufOHZYvX8769et55ZVXkrQOEZHnpTAnIsnDkiXmVCOOjmb/uIYNk/Tljx07Rvv27SlfvjynT59m1qxZ7Nq1i4YNG2qKERFJ1hTmRMRahgFffQXNm8Orr8K2bVC4cJK9/KVLl+jTpw8lSpRg27ZtjB8/noMHD9KuXTscHfUjUkSSP60AISLWiYyEnj3NKUc++QQ+/thsmUsCt2/f5rvvvuP7778nXbp0fP/99wwYMAB3d/ckeX0RkYSiMCci1jh9Glq2hDNnYN48aNUqSV42NjaW33//nY8++oiwsDDeffddPvzwQzw9PZPk9UVEEpquIYhI0gsKMuePu3vXvKyaBEHOMAyWL19O2bJl6devH/Xr1+fYsWMMGzZMQU5E7JrCnIgkHcOA4cOhQQOoUMEc6FCiRKK/7L59+/D396dx48Z4eXmxc+dOpkyZgo+PT6K/tohIYlOYE5GkERUFPXrA4MHm+qrLlkGmTIn6kpcuXaJXr16UK1eO8+fPs3DhQtatW0eFChUS9XVFRJKS+syJSOK7etXsHxccDNOmQadOifpy9+7d47vvvuPbb78lbdq0jBo1in79+uHi4pKorysiYgWFORFJXHv3mtOOxMTAhg3mXHKJxDAM5s6dy3vvvcfly5cZNGgQQ4cOVZ84EUnRdJlVRBLPggVQvTpkyWL2j0vEILd//37q1KlDu3btKFWqFIcOHeK///2vgpyIpHh2H+YCAgLw9fXVeokiyYlhwLBh5ijVxo3NFrncuRPlpUJDQxk4cCDlypUjJCSE5cuXs3jxYgon4cTDIiJWcjAMw7C6iIQQERGBp6cn4eHheHh4WF2OSOoVFQV9+8LUqfDRR/Dpp4kyEXBcXBxjxozho48+Ii4ujk8++YQ333wTV1fXBH8tEZHkTH3mRCThXLlitsbt3QszZkDHjonyMtu3b2fgwIHs2bOH3r178/XXX5M1a9ZEeS0RkeTO7i+zikgysXev2Sfu3DlYvz5RglxoaCj9+/enatWqGIbB1q1bGTdunIKciKRqCnMi8vLmz3800GHHjgQf6GCz2Rg/fjxFixbljz/+YOTIkezcuZMqVaok6OuIiNgjhTkReXGGAV9/Da1bJ9pAh7179/LKK6/Qp08fGjVqxLFjx3jzzTdxcnJK0NcREbFXCnMi8mKioqBrVxg6FD7+GGbOhHTpEuzwERERDBo0CD8/P8LDw1m7di1Tpkwhe/bsCfYaIiIpgQZAiEj8PVjRIZEGOsybN48333yTiIgIvvnmGwYNGqTVG0REnkFhTkTi5/BhaNLEbJlbvz5B+8ddunSJN998kwULFtCsWTMCAgLIkydPgh1fRCQl0mVWEXl+QUFQrRqkTw/btydYkLPZbPzyyy/4+vqybds2Zs+ezcKFCxXkRESeg8KciDyf8eOhUSOoXBk2b4a8eRPksIcPH6ZGjRoMHDiQDh06cPjwYdq2bYuDg0OCHF9EJKVTmBORv2ezwb//DX36QO/esHQpJMAqK9HR0XzyySeULVuWGzdusG7dOn777TcyZcqUAEWLiKQe6jMnIs927x507w5z5sD338PgwZAALWabNm2ib9++nDx5kg8//JChQ4fi7u6eAAWLiKQ+CnMi8nTXrkGLFrBvH8yday7T9ZLCw8P54IMP+PXXX6lSpQrBwcGULFkyAYoVEUm9FOZE5ElHjpgjVu/eNUesVqz40odcsmQJ/fv3JyIiglGjRvH6669r4l8RkQSgPnMi8rg1a6BqVUib1hyx+pJB7tatW3Tr1o1mzZpRtmxZDh8+rBUcREQSkMKciDwycSI0aPBoxKqPz0sdbvHixZQoUYJFixYxceJElixZoulGREQSmMKciJhrrH7+OfTsaW5LloCn5wsf7ubNm3Tt2pXmzZtTvnx5Dh06RPfu3TXdiIhIIlCfOZHULiYGXn/dnEfuq6/MaUheInQtXLiQ/v37Ex0dzaRJk+jatatCnIhIInqhlrnRo0eTP39+3N3d8fPzY+PGjc/cNyQkhE6dOlG0aFEcHR0ZNGjQU/ebO3cuvr6+uLm54evry/z581+kNBGJj8hIc8TqpEnmNmTICwe58PBwunXrRsuWLalYsSKHDh2iW7duCnIiIoks3mFu5syZDBo0iKFDhxIcHEyNGjVo1KgR58+ff+r+0dHRZMmShaFDh1KmTJmn7rN161Y6dOhA165d2bdvH127dqV9+/Zs3749vuWJyPO6ehVefRU2bYJly6Bbtxc+1Jo1ayhVqhQLFy5k4sSJLFq0iJw5cyZcrSIi8kwOhmEY8XlC5cqVKV++PL/88svDx4oXL07Lli0ZNmzY3z731VdfpWzZsowYMeKxxzt06EBERATLly9/+FjDhg3JlCkTM2bMeK66IiIi8PT0JDw8HI8EmJ1eJEU7dsxcmisqygxyZcu+0GGioqIYMmQIw4cP59VXX2XixIn4vOSgCRERiZ94tczdv3+f3bt34+/v/9jj/v7+bNmy5YWL2Lp16xPHbNCgwd8eMzo6moiIiMc2EXkOW7ZAtWqQJg1s2/bCQS44OBg/Pz9Gjx7Njz/+yOrVqxXkREQsEK8wd+PGDeLi4siWLdtjj2fLlo0rV668cBFXrlyJ9zGHDRuGp6fnw03THYg8h/nzoW5dKFnSvLyaN2+8DxEbG8tXX31FpUqVcHV1ZdeuXbz77rs4OmpwvIiIFV7op+9fOzQbhvHSnZzje8x///vfhIeHP9wuXLjwUq8vkuL9/DO0aQPNm8PKlfACC9qfPHmSmjVr8vHHH/P++++zfft2LcclImKxeE1N4u3tjZOT0xMtZteuXXuiZS0+smfPHu9jurm54ebm9sKvKZJq2Gzw4Yfw3XcweLB5G89WNMMw+O233/jXv/5FtmzZ2LhxI9WqVUukgkVEJD7i9RPd1dUVPz8/AgMDH3s8MDDwpX6wV61a9Yljrlq1Sr8sRF5WdDR07gzffw/Dh8MPP8Q7yIWEhNC0aVMGDBhAp06d2Ldvnz6bIiLJSLwnDR48eDBdu3alQoUKVK1ald9++43z588zYMAAwLz8eenSJSZPnvzwOXv37gUgMjKS69evs3fvXlxdXfH19QXgnXfeoWbNmnz77be0aNGChQsXEhQUxKZNmxLgLYqkUmFh0LKlOchh1ixo2zbeh1iyZAk9e/bEycmJxYsX07Rp0wQvU0REXpLxAgICAgwfHx/D1dXVKF++vLF+/fqHX+vevbtRq1atx/YHnth8fHwe22f27NlG0aJFDRcXF6NYsWLG3Llz41VTeHi4ARjh4eEv8pZEUpYLFwyjRAnDyJTJMDZujPfT7927Z7z11lsGYDRp0sS4du1aIhQpIiIJId7zzCVXmmdO5H+OHIEGDcyVHFasgOLF4/n0I3Ts2JFjx47x3Xff8eabb2oVBxGRZExzCYikJNu3wyuvgKenOZ9cPIKcYRiMHTsWPz8/7t+/z/bt23nrrbcU5EREkjmFOZGUYsUKqFPHDHAbNkCuXM/91Fu3btG+fXv69etH165d2b179zOX3xMRkeQl3gMgRCQZmjYNevSAhg1h5kxIm/a5n7p582Y6depEREQEs2fPpu0LDJQQERHrqGVOxN4NHw5dupjb/PnPHeTi4uL4/PPPqVmzJnnz5mXfvn0KciIidkhhTsReGYY5GfDgwfDBBzBhAjg/X2P7pUuXqFOnDp999hkff/wxa9euJe8LLO0lIiLW02VWEXsUGwv9+5sB7scf4d13n/upq1atonPnzri5ubFu3Tpq1KiRiIWKiEhiU8uciL25d89cY3XyZJgy5bmDXFxcHJ988gkNGzbEz8+P4OBgBTkRkRRALXMi9uTWLWjeHPbsgUWLoFGj53ra1atX6dy5M2vXruWLL77g3//+N47xXNZLRESSJ4U5EXtx+bI5GfDly7B6NVSp8lxPW79+PR07dsQwDIKCgqhdu3YiFyoiIklJf5qL2INTp6B6dQgPh02bnivI2Ww2hg0bRp06dShWrBh79+5VkBMRSYEU5kSSu4MHzVUdXF3NIPccqzqEhobStGlThg4dypAhQwgKCiJ79uxJUKyIiCQ1XWYVSc527DAnAvbxgZUrIWvWf3zK1q1b6dChA3fv3mXZsmU0bNgwCQoVERGrqGVOJLlauxbq1gVfX/P+PwQ5wzAYPnw4NWvWJE+ePAQHByvIiYikAgpzIsnRg5Gq1aqZLXIZM/7t7uHh4bRp04bBgwczaNAg1q1bR548eZKmVhERsZQus4okN9OmQffu0LKled/N7W93P3LkCC1btuTKlSssWLCAFi1aJE2dIiKSLNh9y1xAQAC+vr5UrFjR6lJEXt7o0dC1q7n98cc/Brl58+ZRqVIlnJ2d2bVrl4KciEgq5GAYhmF1EQkhIiICT09PwsPD8fDwsLockfgbNgyGDIF33jGX6PqbSX3j4uL46KOPGDZsGG3btuX3338nffr0SVisiIgkF7rMKmI1w4B//xu+/RY+/RQ+/hgcHJ65+82bN+nUqROBgYF8++23/N///R8Of7O/iIikbApzIlaKi4M33oBff4Xhw2HQoL/dfd++fbRq1Yrw8HBWrFhB/fr1k6ZOERFJtuy+z5yI3YqJMfvGjR0L48f/Y5CbNm0aVatWJWPGjOzevVtBTkREAIU5EWvcuwetWsGcOTBzJvTq9cxdY2JiGDRoEF26dKFdu3Zs3ryZfPnyJV2tIiKSrOkyq0hSi4iA5s3N1R0WL4YGDZ6569WrV+nQoQObN29m1KhRvPHGG+ofJyIij1GYE0lKN2+a4e34cVi1ylxz9Rl27dpFq1atiImJYc2aNdSoUSMJCxUREXuhMCeSVK5fh3r14NIlWLcOypV75q5//PEHPXv2pHTp0sybN49cuXIlXZ2pRFxMHPdC7xF9O5qYuzHE3osl5t7Tb21xNhwcHHBwdAAHcHB0MFtIHcDJ1QmXtC64pHXBNZ3ro/vpXUnrnRY3Tze1popIolKYE0kKISHmOqs3b5pBrmTJp+5ms9n4+OOP+eqrr+jSpQtjx47F3d09aWu1Y4ZhcOfqHcLPhxN2LoyICxHcuXaHO9fvcO/GPe5cv8PdG3e5e/0uUWFRz3VM5zTOODo5YhgGhs0AAwyb8fDfRtzfT9Xp6OxIGq80pPVO+3BL45WGdFnT4ZHbA888nnjm9cQjjwfunjrXIhJ/CnMiie3CBahTxxz0sH49FC361N0iIyPp2rUrCxcu1PxxfyMuJo5bp25x49gNQo+FEno8lLCzYYSfDyf8fDhx0XEP93VJ50L6bOlJm8UMUd5FvUlTPQ3psqR7GKzcPN1wSeOCcxpns1Xtwf00Lji5Of3jObDF2YiNiiXmTgwxdx9t0RHR3A29a4bH/233Qu9x98Zdws6GcefqHW5fvm0GxP9xzeCKZ15PMhXIRObCmfEq7GXeFvHCI7eHvh9E5KkU5kQS05kzZpAzDNiwAQoUeOpuZ8+epXnz5pw9e5ZFixbRtGnTJC40+TEMg7AzYYTsCSEkOIRrB65x4+gNbp2+9bA1zDWDK15FvMiUPxPZy2bHM68nnj6eZPTJiGdeT9wzuSd6AHJ0csQ1nSuu6Vzj/VxbrI3bIbeJuBBhhtELZiC9dfIWxxYeI+xs2MP36ubpRrbS2R7bspbMimv6+L+uiKQsWs5LJLGcOGEGOTc3WL0afHyeutuGDRto06YNHh4eLFq0iBIlSiRxodazxdq4fuQ6V4KvEBIcwpXgK1zZe4Xo8GgA0mdPT7Yy2fAu7o13UW+8inrhXcyb9NnTp+jWqriYOMLOhhF6LJSrB65ybf81ru6/yo1jN8yQ5wCZC2Y2g13prOSqmIvcVXKTJnMaq0sXkSSkMCeSGA4fNvvIeXqaQe4ZAxjGjh3LwIEDqVGjBrNnz8bLyyuJC7VG5JVILmy9wIUtF7i49SIhu0OIjYoFIFPBTOQol4Ps5bKTvVx2cpTLQfrsWnf2z2KjYrl++DpX9199uF3Ze4V7ofcA8CrqRZ6qechVJRd5quYhS4ksODppWlGRlEphTiSh7d9vjlrNlg2Cgszbv4iNjWXw4MGMGjWKgQMHMmLECFxcXCwoNmlEXonk7LqznFl7hnPrzhF6PBQAjzweD0NHjvI5yF42uwYBvCDDMLh16hYXt13kwlYzJF/dfxUjzsDNww2fmj74vOpDvlfzkb1sdoU7kRREYU4kIe3eDf7+5iXVVavA2/uJXW7dukX79u1Zt24dI0eO5PXXX7eg0MR198Zdzqw9w9m1Zzm79iw3jt4AwLuYN/lq58Onlg95q+fFI7c+q4np/p37XN51mfObznN27VkubLlA7L1Y3DzdyF87PwUbFKRgg4Jkyp/J6lJF5CUozIkklK1boVEjc7TqihWQ6clfkKdOnaJx48bcuHGDOXPmULt2bQsKTXi2OBuXd17m5IqTnFx+kks7L4EBmQtnJl/tfOSvnR+fWj5kyJHB6lJTtdjoWC7vvMyZtWc4veo0F7ZewIgz8CriRcEGBSnUsBD5aufDJU3KbSUWSYkU5kQSwoYN0KQJlC0LS5fCU74HN2/eTIsWLfDy8mLp0qUUKlQo6etMQPfv3OfUylMcXXCUE8tOcC/0Hu4Z3SlQvwCFGhWiYP2CanlL5qLCoziz+gwnV57k1MpThJ8LxyWdC4UaFKJoy6IUaVJEgylE7IDCnMjLCgoy11qtWhUWLYJ06Z7YZfr06fTs2ZOqVasyb948MmfObEGhL+/O9TscX3ycowuOcjrwNLFRsWQtlZWizYtSqFEhclfOjaOz+mLZI8MwuHHkBscWHePogqNc2n4JBycH8tXKR9GWRSnWohieeT2tLlNEnkJhTuRlLFsGrVtD7dowbx6kebwVwzAMvvjiCz755BO6devG2LFjcXW1r3nBIq9GcmjWIY7MOcL5TecxDIO81fOav+BbFiNzQfsMpvL3bl++/TDYnVlzBluMjTzV8lCqcylKtC9BWu+0VpcoIv+jMCfyohYuhHbtzH5ys2aZ88n9SXR0NH379mXKlCl8+eWXDBkyxG7mRIsKi+LI/CMcnH6QM2vO4ODoQIH6BSjeujhFmhUhfTZNFZKaRIVHcXzJcQ5OP8jJlSdxcHCgUMNClOpciqLNi+KSVn3sRKykMCfyIhYsMINcy5YwfTr8ZVqR0NBQWrduzfbt25k4cSIdO3a0pMz4iLkXw/HFxzk44yAnlp0gLiaOfLXyUfK1khRvU5y0XmqJEfNS+6FZhzgw9QAXt13ENb0rxVsXp1TnUuSvk1+X2UUsoDAnEl8PglyrVmaQc358VbwTJ07QpEkTbt26xcKFC6lWrZo1dT4HwzC4vOsyweODOTjjINER0eSskJOSnUpSon0JPHLpsyTPdvPUTQ5MP8CBaQcIPRZKumzpKNWpFH79/PAu9uS0PCKSOOw+zAUEBBAQEEBcXBzHjx9XmJPE9Q9BbsOGDbRq1YqsWbOyZMkSChYsaE2d/+Bu6F32T91P8Phgrh24RoZcGSjboyxlupfBq3DqWIVCEo5hGITsCWH/1P0cmHqAuzfu4lPTh/L9yuPbxhdndy0DLpKY7D7MPaCWOUl0/xDkpk6dSq9evahRowZz5swh01PmmbOSYTM4HXSa4PHBHF1wFMNmULR5Ucr1LkfBBgW1IoAkiNjoWI4uOMruX3dzdu1Z0mROQ5nuZdRaJ5KIFOZEnsffBDnDMPjmm28YMmQIPXv2ZMyYMclqxGpUWBTBE4LZ8fMOws6E4V3cm3K9y1GmaxnSZX1yGhWRhBJ6PJTdY3ez9/e93Au9R75X81Hl3SoUaVoEB0f7GAwkYg8U5kT+yd8Eubi4ON566y1++eUXPv30Uz7++ONkM2L1+uHrbB+1nf2T9xMXE0eJ9iWo+EZFclfJnWxqlNQhNjqWI/OOsGPUDi5uvUjmQpmpPKgyZXuUxTVd8vnDR8ReKcyJ/J2/CXJ3797ltddeY+nSpfz222/06tXLujr/xxZn4/iS4+wYtYMzq8+QPnt6/Ab4UaF/BdJn13QiYr2L2y6ybfg2Ds85jJunG379/Kj0ZiWtFiLyEhTmRJ7lb4LcjRs3aNasGQcOHGD27Nk0atTIujoxL6XuGb+HnT/vJOxsGLkq56Ly25XxbeuLk6uTpbWJPE3YuTB2jNrBnrF7iLkbQ4kOJajybhVy+uW0ujQRu6MwJ/I0fxPkTp06RaNGjQgPD2fp0qVUqFDBsjIjLkWwbfg2dv+6m9joWEp2KEmltyqRq1Iuy2oSiY/oiGiCJwSz/afthJ0Nw6eWDzX/U5P8dfOrO4DIc1KYE/mrvwlyO3fupGnTpnh6erJixQoKFChgSYnXD19ny3db2D9tPy5pXag4sCKV3qpEhhwZLKlH5GXZ4mwcXXCUzd9s5vKuy+SploeaH9ekoH9BhTqRf6AwJ/JnfxPkli5dSvv27SlTpgyLFi3C2zvpp1m4vOsyG77YwLFFx8iQKwNV3q2CX18/3Dzc/vnJInbAMAxOrjjJ+s/Wc2n7JXJVzkWtj2tRqFEhhTqRZ1CYE3ngb4LcuHHjGDBgAM2aNWPatGmkTZu0S1td2nmJ9Z+t58TSE3gV8aL6h9Up3bm0+sNJimUYBqcDT7P+s/Vc2HKBnBVyUvPjmua0Jgp1Io9RmBOBZwY5wzD49NNP+fzzzxk4cCAjR47EySnpAtSlHf8LcctO4FXUi5of1aRkx5Ka4FdSDcMwOLv2LOs/W8+5DefIXi47NT+qSbGWxRTqRP5HYU7kGUEuLi6ON954g19//ZVhw4bxwQcfJNkvj4vbLrL+s/WcXHES72Le1Py4JiXal1CIk1Tt7Hoz1J1de5acFXJS95u6FKhrTb9VkeREYU5St0WLoE2bJ4JcdHQ0nTt3ZsGCBYwdO5aePXsmSTmXdl5i3cfrzBBX3JtaH9fCt52vQpzIn5xdf5bVH67m4raLFKhXgLrD6pKzgqY0kdRLYU5Sr2XLoGVLaN4c/vjjYZC7ffs2LVu2ZMuWLcycOZPmzZsneimhJ0JZM3QNh2cfNkPcJ7XwbasQJ/IshmFwbNEx1gxZw/XD1/Ft60udr+vgVdjL6tJEkpzCnKROgYHQrBk0bAizZ4OLCwDXrl2jcePGnDhxgsWLF1OzZs1ELeN2yG3Wf76ePWP3kCFHBmp/UZvSXUsrxIk8J1ucjf1T9rP247VEhkRS8Y2K1Pq4Fmkyp7G6NJEkozAnqc+6ddCoEdSpA/PmgZs5rce5c+fw9/cnPDyclStXUqZMmUQrIToims3fbWbbj9twcnOixpAaVHyjIi5pXBLtNUVSsph7MWwbsY1Nwzbh6ORIzY9rUumNShrxLamCwpykLps2ma1x1aqZ/eXc3QE4dOgQ/v7+uLu7ExgYmGiTAcdGx7Lrl11s+HIDMXdjqPxOZV754BXcM7onyuuJpDaRVyNZ98k69ozdQ8b8GfH/3p+iLYpq5KukaApzknps3w7164OfHyxdCv+bK27Lli00bdqUvHnzsmLFCrJnz57gL20YBscWHmPVe6sIOxNGud7lqPVJLTxy6XtVJDFcO3SNwPcCObniJAUbFKThTw3xLpr0E32LJAWFOUkddu+GunWhZElYsQLSpwdg+fLltGnThgoVKrBo0SIyZsyY4C99Zd8VVr67krNrz1LQvyD+P/qTtUTWBH8dEXmcYRgcX3ycFYNWEHExgqqDq1LzPzVxTe9qdWkiCUphTlK+ffugdm0oUgRWrYL/fX9MmzaNHj160LhxY/744w/SpEnYDtORVyNZ+9Fa9ozbg1cRLxr82EBLEolYIOZeDFu+28KmYZtI45UG/x/8KdG+hD6LkmIozEnKdugQvPoq+PhAUBD8r+Xt559/5q233qJnz5789ttvOP9p6a6XZYu1sePnHaz9eC2Ozo68+umrVHi9Ak4u6ogtYqWws2GsHLySo/OPku/VfDQa1YisJdVKLvZPYU5SruPHoWZNyJ4d1qyBzJkB+Prrrxk6dCj/+te/+O677xL0r/Pzm8+zbOAyrh64SoUBFaj9RW3SeiXtOq4i8vdOrjzJ8reWE3YmjGr/V42aH9XUSHKxawpzkjKdPQs1akCGDLB+PWTJgmEYDBkyhG+++YbPP/+c//znPwkW5O5cu0Pg+4Hsm7SPXJVy0Xh0Y3L6aUZ6keQqNjqWzf/dzMYvN+KRx4OmvzbV0mBit+w+zAUEBBAQEEBcXBzHjx9XmBMICTGDnGHAxo2QMyc2m4233nqL0aNHM3z4cAYNGpQgL2WLs7H7192sGboGB0cH6g6rS/k+5XFwVF8cEXtw49gNlvRfwrn15yjTrQz+P/iT1lut6WJf7D7MPaCWOQHgxg2oVQsiIswgly8fsbGx9O7dmylTpvDbb7/Rp0+fBHmpSzsusXTgUkJ2h1CudznqfVNPvwRE7JBhGOz9fS+r3luFg6MDDYY3oHSX0hogIXZDYU5SjrAwc1WHS5dgwwYoWpTo6Gg6derEokWLmDp1Kh06dHjpl4mOiGb1kNXsHL2T7GWz02R0E3JXyf3y9YuIpe5cu8PKd1dyYPoBCjcuTNPfmmouSLELCnOSMty5A/7+cOSIuVxX6dLcvXuXNm3asHbtWmbPnk2zZs1e+mWOLznO0teXcu/WPep8VYdKb1bSOqoiKczxpcdZ3HcxMXdjaDiiIWW6l1ErnSRrCnNi/6KioGlTc4WH1auhUiUiIiJo1qwZu3fvZuHChdStW/elXiLyaiQr3lnBoZmHKNSwEE3GNCGjT8aEqV9Ekp17t+6xctBK9k3eR+EmhWn6q1rpJPlSmBP7FhMDrVubc8itWAG1ahEaGkrDhg05ceIEy5cvp2rVqi98eMMw2DdpHysHr8TRyZGGPzWk5Gsl9Ve6SCpxbPExlvRfQuy9WBqMaECZbmqlk+RHYU7sV1wcdO4M8+bBokXQsCFXrlyhfv36XL16lVWrVlG2bNkXPnz4+XAW9V7E6aDTlO5SmgbDG2iAg0gqdO/mPVYMWsH+Kfsp0rQITX9rSoYcGawuS+QhhTmxTzYb9OkDkyfD7NnQqhUXL16kTp063L17l6CgIIoVK/ZCh34wsm3FoBW4e7rTbGwzCjUslMBvQETszbFFx1jcbzFGnEGzsc0o1vLFfsaIJDSFObE/hgHvvAM//2yGuS5dOHfuHHXq1CE2Npa1a9dSoMCLTf55O+Q2i/su5sTSE5TtWZYGwxvg7umewG9AROzVnet3WNx3MccWHqNcn3I0HN4Q1/SuVpclqZzCnNifIUNg2DAYMwb69+fMmTPUrl0bR0dH1q5di4+PT7wPaRgGB/84yLI3luHk6kSzsc0o2qxoIhQvIvbOMAz2jNvDykEryZAzA62mtiJ3ZU1PJNZRmBP78vXXMHQo/PADDB7MyZMnqVOnDm5ubqxdu5bcueP/A/XO9TssG7iMw3MOU6JDCRoHNNZ6qiLyj0JPhDKv8zxC9oRQ6+Na1BhSA0dnTVUkSU9hTuzHyJHm5dVPP4VPPuHYsWPUqVOHDBkysGbNGnLmjP9aqEcXHGVJ/yXYYm00Ht2Ykh1KJnzdIpJixcXEseGLDWz8aiO5q+SmzYw2eOb1tLosSWUU5sQ+/P479OoF770H//0vh48coU6dOnh7e7N69WqyZcsWr8NFhUex4u0V7Ju8jyLNitDst2akz54+kYoXkZTu/ObzzOs0j+jb0bT4vQXFWmhwhCQdhTlJ/ubNg3btoG9f+OUX9h84QL169ciRIwdBQUFkyZIlXoe7sPUC8zrN497NezQc2VDzRolIgrh38x4Ley3k2MJjVHq7EvX/Wx9nN2ery5JUQGFOkrfVq6FxY2jVCqZNI3j/furXr0/evHkJDAzEy8vruQ9li7Ox8euNrP9sPbkq5aL1tNZkyp8pEYsXkdTGMAx2/LyDwPcCyVoyK21ntiVzocxWlyUpnMKcJF87dkCdOlCjBixcyM59+/D396dw4cKsXLmSTJmeP4iFnw9nXpd5XNh8gRpDa1Dr41rqqCwiiSZkTwhzOswh8kokzcY1U39cSVQKc5I8HT5shrhixWDVKrbu30/Dhg0pUaIEy5cvx9Pz+TsYH557mMV9FuOawZXWU1vjUzP+U5eIiMRX9O1olvRfwsEZB6k8qDL1/1sfJxcnq8uSFEhhTpKfs2ehenXw8oL169l69CgNGjSgbNmyLF26lAwZnm8Znft37rPy3ZXsGbuH4m2K02xsM9JkSpO4tYuI/IlhGOwM2MnKd1eSu0pu2s5qq6XAJMEpzEnycvUqvPKKuVzXpk1sO3cOf39/ypUrx7Jly0iXLt1zHebKvivM6TCHiAsRNPypIeV6l9MgBxGxzIUtF5jdbja2OBvtZrXTFQJJUOo0JMlHWBg0aAB37kBgIDsuXKBBgwaUKVOGpUuXPleQMwyD3WN3M77KeJzdnem3ux/l+5RXkBMRS+Wplod+e/qRpXgWJtWZxNYft5JC2lIkGVDLnCQPd++aQe7QIdiwgV1RUdSrV4+SJUuyfPny57q0ej/yPktfX8r+qfvx6+9HwxENcXbXtAAiknzYYm2sHrKaLd9twbedL83HN8ctg5vVZYmdU5gT68XEQMuWsG4dBAWx29WVevXqUbx4cVauXPlcQe7aoWvMbjub8AvhNPutGaU6lUr0skVEXtThuYdZ2HMhHrk96DCvA97FvK0uSeyY3V9mDQgIwNfXl4oVK1pdirwImw26d4fAQJg/n2B3d+rXr0+xYsVYsWLFcwW5vZP2MrbiWBydHem3q5+CnIgke75tfOm7sy8ODg6MrTiWowuOWl2S2DG1zIl1DAPefBN++QVmzmRv4cLUrVuXQoUKsWrVqn+cfiQ2KpZlby0jeFwwZXuVpfGoxrikdUmi4kVEXt79yPss7LmQw3MOU/vL2tQYUkN9fCXe1KFIrPP55zB6NPz6K/uKFKFunToUKFCAlStX/mOQCz8fzqw2s7h64CrNJzSnXM9ySVS0iEjCcU3vSttZbdnwxQbW/mct1w9ep/n45vrDVOJFLXNijTFj4PXX4auvONCsGbVr1yZfvnwEBgb+48oOp1efZm7Hubikc6HDvA7kKJ8jiYoWEUk8h+ceZkG3BXgX96bjwo545NLvMnk+dt9nTuzQ3LkwcCC89RYHmzWjTp065M2bl1WrVv1tkDMMg83/3cxU/6lkL5edfrv7KciJSIrh28aXXpt7cefaHcZWGMvF7RetLknshMKcJK1166BTJ2jXjsP9+lGnbl1y585NUFAQmTM/ezHq6NvRzG43m6APgqj+QXU6L+9MWq+0SVe3iEgSyF42O3139iVTgUxMrDWR/dP2W12S2AFdZpWks28f1KwJFStyYsQIatSrR7Zs2VizZg1eXl7PfNqNozeY2XomERcjaDmpJcVbFU/CokVEkl5sdCxLX1/K3t/3Uv2D6tT9ui4OjhoYIU+nARCSNM6cgYYNoVAhzg0fTp1GjcicOTNBQUF/G+ROLDvBnI5z8MjlQd8dfTUXk4ikCs5uzjQf35ysJbMS+H+B3Dxxk1ZTWmlghDyVWuYk8V2/DtWrg81GyJw5VG/dGkdHRzZu3EiOHE/v82YYBlt/2Erg+4EUbVaUVlNbaZZ0EUmVji0+xtyOc8laMisdF3Ukfbb0VpckyYz6zEniioyExo0hIoIb06ZRu2NH4uLiWL169TODXGx0LAt7LiTw/wJ55cNX6DC/g4KciKRaRZsVpceGHoSfD2d8lfFcP3Ld6pIkmVGYk8Rz/z60aQPHjhE2YwZ1+vYlIiKC1atX4+Pj89SnRF6JZFLtSRz84yCtprZSPxERESCnX076bO+Da3pXJlSbwJm1Z6wuSZIRhTlJHDYb9OwJ69YROXUq9d9/n5CQEIKCgihUqNBTnxISHMLYSmMJOxtGzw09Kd25dBIXLSKSfHnm9aTnpp7krJiTqf5T2Ttpr9UlSTKhMCcJzzDgX/+CGTO4N24cDb79lpMnTxIYGIivr+9Tn3J4zmF+f+V30mdLT9+dfclVKVcSFy0ikvy5e7rTaWknyvQow8IeC9nw1QZSSNd3eQkazSoJ77vvYMQI7g8fTtOJEzlw4ABBQUGULVv2iV0Nm8H6L9az/tP1lOxYkuYTmuOSRqO1RESexcnFiWa/NcMzjydr/7OWyJBIGv7UEEcntc+kVgpzkrAmTYIPPiD23/+m5apVbN26lZUrV1KpUqUndo25F8OC7gs4PFsLTIuIxIeDgwO1Pq5F+uzpWfr6Uu5cvUOrKa1wdtev9dRIU5NIwlm5Epo0wdajB+1u3mTJ0qUsWbKE+vXrP7HrnWt3mNF8Blf3X6X11NYUb62JgEVEXsTRBUeZ+9pcclfJTYcFHXD3dLe6JEliCnOSMPbsgVq1MGrVoluGDPwxZw7z5s2jWbNmT+x6/ch1pjeZTszdGDot6UTOCjktKFhEJOU4v+k8M5rNwDOvJ52XdyZDzgxWlyRJSBfY5eWdPQtNmmAUL85bWbIwfdYspk+f/tQgd2btGSZUm4BLWhf6bO+jICcikgDyvpKXnpt6cu/mPcZXG8+NYzesLkmSkMKcvJybN6FRI0ibli8rVyZg4kTGjx9Pu3btnth176S9TG0wlZwVctJrcy8y+mRM+npFRFKorCWy0mtLL1zSujCh+gQubr9odUmSRF4ozI0ePZr8+fPj7u6On58fGzdu/Nv9169fj5+fH+7u7hQoUIAxY8Y89vWJEyfi4ODwxBYVFfUi5UlSiYqCFi3g+nV+a92aj3/+mREjRtCjR4/HdjMMg7WfrGVhj4WU6VaGTss6qU+HiEgi8MzjSa9NvfAu5s3kupM5vfq01SVJEoh3mJs5cyaDBg1i6NChBAcHU6NGDRo1asT58+efuv+ZM2do3LgxNWrUIDg4mCFDhvD2228zd+7cx/bz8PAgJCTksc3dXb/wky2bDbp2hV27WNi3L/2//56PPvqId95557Hd4mLiWNRrERs+30Cdr+vQbGwznFycLCpaRCTlS5M5DV1XdcWnhg/TG0/n6MKjVpckiSzeAyAqV65M+fLl+eWXXx4+Vrx4cVq2bMmwYcOe2P+DDz5g0aJFHDly5OFjAwYMYN++fWzduhUwW+YGDRpEWFjYC74NDYBIcoMHw08/sWnwYGr+8AMDBw5k1KhRj00tcv/OfWa3m83poNO0+L2FVnQQEUlCcffjmNd5HkfmH6HlpJb6GZyCxatl7v79++zevRt/f//HHvf392fLli1Pfc7WrVuf2L9Bgwbs2rWLmJiYh49FRkbi4+ND7ty5adq0KcHBwX9bS3R0NBEREY9tkkSGD4fhwzk8YAB1fvqJ1157jZEjRz4W5O5cv8Ok2pM4v/E8nZZ20g8REZEk5uTqRJsZbSjTtQzzu85n15hdVpckiSReYe7GjRvExcWRLVu2xx7Pli0bV65ceepzrly58tT9Y2NjuXHDHG1TrFgxJk6cyKJFi5gxYwbu7u5Ur16dEydOPLOWYcOG4enp+XDLkydPfN6KvKjZs+Ff/+Jily5UnDgRf39/Jk6ciKPjo2+lW6dvMaHaBMLPh9NjfQ8K1i9oYcEiIqmXo7Mjzcc3p9JblVj6+lI2fbvJ6pIkEbzQVNF/naXfMIy/nbn/afv/+fEqVapQpUqVh1+vXr065cuXZ9SoUYwcOfKpx/z3v//N4MGDH/47IiJCgS6xbdwIXbtyq1EjSi9eTIUKFZg9ezYuLo+W3wrZE8K0xtNwy+BG7y29yVQgk4UFi4iIg6MDDUc0xN3TndUfriY6Ipo6X9bRijspSLzCnLe3N05OTk+0wl27du2J1rcHsmfP/tT9nZ2d8fLyeupzHB0dqVix4t+2zLm5ueHm5haf8uVlHDkCLVpwr1w5yu7eTb4CBVi0aBFp0qR5uMupwFPMaj0L7+LedFraiXRZ0llYsIiIPODg4EDtz2vjmsGVoPeDiI6IptFPjXBwVKBLCeJ1mdXV1RU/Pz8CAwMfezwwMJBq1ao99TlVq1Z9Yv9Vq1ZRoUKFx1p0/swwDPbu3UuOHDniU54klpAQaNSImGzZqHL5Mu6enqxYsQJPT8+Hu+yftp/pjaeTt0Zeuq/priAnIpIMVf+/6jQZ04SdP+9kyetLMGwpYhGoVC/el1kHDx5M165dqVChAlWrVuW3337j/PnzDBgwADAvf166dInJkycD5sjVn3/+mcGDB9O3b1+2bt3K+PHjmTFjxsNjfvbZZ1SpUoXChQsTERHByJEj2bt3LwEBAQn0NuWF3b5trrd6/z4N3dy4abOxOTCQrFmzPtxl6/CtrBq8ijLdy2jqERGRZK5C/wo4uTqxqPcibLE2mv3WDEcnrSFgz+Id5jp06EBoaCiff/45ISEhlCxZkmXLluHj4wNASEjIY3PO5c+fn2XLlvHuu+8SEBBAzpw5GTlyJG3atHm4T1hYGP369ePKlSt4enpSrlw5NmzYQKVKlRLgLcoLi4mBdu0wTp2iq48P+0NC2LhxI3nz5gXMFtR1n6xjwxcbqP5BdeoOq6s+GCIidqBcz3I4OjuysMdCjFiD5hOaK9DZsXjPM5dcaZ65BGYY0Ls3xtSpvF+qFL+eOMHatWvx8/Mzv2wzWDFoBTtG7aDuN3V55YNXLC5YRETi68CMA8zvOp+SHUrSclJLHJ0V6OzRC41mlVTgyy/h998ZWbEio/bvZ+XKlQ+DnC3WxqI+i9g3eR9NfmlChQEVLC5WREReRKnXSuHk4sTc1+Zii7XRamordZWxQwpz8qRp0+Djj1lUqRL/2r2befPmUatWLQBio2OZ12keRxcepfXU1pTqVMriYkVE5GX4tvXF0dmR2e1nY+too82MNji5KtDZE7WnyuM2boRevdhXtiwtduzg119/pXnz5oC5PNeMZjM4vvQ4HeZ3UJATEUkhirUsRod5HTi+5DhzOswhLibO6pIkHhTm5JETJ6BVKy7ny0fFvXv58ssv6d27NwBRYVFM9Z/Kxa0X6by8M0WbFbW4WBERSUhFmhah/bz2HF96nPld5mOLtVldkjwnhTkxhYZCkybcdnen1IkT9H/zTYYMGQLAnWvmOqvXj1yna1BX8tfOb3GxIiKSGIo0KUK72e04Mu8IC7ovwBanQGcPFOYEoqOhVSvuX79OpevXqdu2LSNGjMDBwYHwC+H8XuN3Iq9E0mN9D3JXzm11tSIikoiKtShGmxltODjzIIt6L9LEwnZAYS61+98UJLbt22kaG0uO6tWZMmUKTk5OhJ4I5fdXfic2OpaeG3uSrdTTl2wTEZGUxbetL60mt2L/lP0s7r9YgS6Z02jW1O6zz2DaNAZmysS1vHlZP38+bm5u3Dh6g0l1JuHm4Ua3oG545NbcfSIiqUmpTqWIi4ljYc+FOLk60fjnxpoYPplSmEvNJk+Gzz7jR29vVmXIwObly/H09OT64etMqjOJtF5p6bamG+mzpbe6UhERsUDZ7mWxxdpY3GcxTi5ONBjeQIEuGVKYS63Wr8fo04clWbLwjWGweeVKcuTIwdUDV5lcdzLps6en2+pupMuSzupKRUTEQuV7l8cWY2Pp60txdHGk/n/rK9AlMwpzqdGxYxitWrHf05MukZEErV9P4cKFubLvCpPrTsYzjyddA7uS1jut1ZWKiEgyUGFABeLux7HinRU4uzlT58s6Vpckf6Iwl9rcuIHRpAlXgNqhoUxfvJiKFSsSsieEKfWnkDF/Rrqu6kqazGmsrlRERJKRym9XJu5+HIH/F4ibpxvV/6+61SXJ/yjMpSZRUdCyJfeuXKHanTt88+uvNGnShEs7LzHVfypeRbzosrIL7hndra5URESSoWrvVSMqPIqg94Nwz+iOX18/q0sSFOZSD5sNevYkdscO6sTE0GnIEPr168fFbReZ2mAqWUpkofPyzrh7KsiJiMiz1f68NlFhUSzpvwQ3DzdKdihpdUmpnsJcavHJJ/DHH3RxdqZwly58+eWXnN98nmmNppG9THY6LeuEWwY3q6sUEZFkzsHBgUY/NSI6LJr5Xebj5uFG4UaFrS4rVdOkwanBxInw5Zd84u7O9Zo1GT9+PBe2XGBqg6nk9MtJ5+WdFeREROS5OTg60HxCcwo3LsysNrM4t/Gc1SWlanYf5gICAvD19aVixYpWl5I8rVuH0a8f09OlY36hQsybN4+ru68yreE0clXMxWtLXsM1vavVVYqIiJ1xcnGi7cy25K6SmxlNZxCyJ8TqklItB8MwUsQaHREREXh6ehIeHo6Hh1YrAODkSYxKldgRE0MHDw82bd+Ow2UHptSfQrYy2ei8rLOCnIiIvJTo29FMrjuZsLNh9NzYE++i3laXlOrYfcucPENYGEbTplyKjqa9gwOLli/H8aojUxtMJWvJrHRa2klBTkREXppbBjc6L+9MuqzpmFJ/CuHnw60uKdVRmEuJYmMx2rfn7pkz1I+OZsL8+WS1ZWVK/Sl4FfVSHzkREUlQab3S0nVVVxydHZlSfwp3b9y1uqRURWEuJRo0CNvq1TS9f59/T5hAySwlmVxvMpkLZqbLyi64eSjIiYhIwsqQMwNdA7sSFRbF9KbTuX/nvtUlpRoKcylNQAAEBPC6zUbdL76gUYVG5hJdeT3psqqL5pETEZFEk7lgZjot68T1Q9eZ034OcTFxVpeUKijMpSSrVmF7+21+cnDA6NOH1zu+zuR6k0mfIz1dA7uSJpOW6BIRkcSV0y8n7ee259SqUywZsIQUMs4yWVOYSymOHiWubVsCHRwIbNCAb4d+y9T6U3HL4EbXwK6k9UprdYUiIpJKFPQvSIvfW7B3wl7WfrzW6nJSPK0AkRKEhhLbqBGn7t3jyxIlmDt6EtMbTscwDLoGdSV9tvRWVygiIqlM6S6luR1ym6D3g8iQIwMVB2o+2MSiMGfv7t8nrmVLbl+8SPfMmZk+fT7zWs0jOjyanht74pnH0+oKRUQklar2XjVuX77NsjeXkT57eoq3Lm51SSmSLrPaM8PAeP11bFu20N7ZmVFzl7C2z1oiLkTQNbArmQtltrpCERFJxRwcHGjwQwNKtC/B3E5ztexXIlGYs2fDh+MwYQJ9DYM3p/7B4Y8Pc+3QNbqs7ELWklmtrk5ERAQHRwdaTmpJnmp5+KP5H1w7eM3qklIchTl7tXQpxnvvMQwo+/2P3J14l4vbLtJpaSdyVshpdXUiIiIPObs502F+Bzx9PJnWaBq3L9+2uqQURWHOHh05Qmz79iwyDC4PGEjuHbk5teoUHeZ3wKeGj9XViYiIPMHd053OyzoDML3JdKJvR1tcUcqhMGdvbt0iumFDjkdFMblefepG1efwnMO0+aMNhRoUsro6ERGRZ8qQMwOdlnbi5qmbzO04F1uszeqSUgSFOXsSG0t0q1bcvXiRfxUqTLdCb7Bv4j5aTmxJ8VYaISQiIslfttLZaD+nPSdXnmT528s1qXACUJizI7HvvovT+vX09fRkQKNv2TtmL41HN6Z0l9JWlyYiIvLcCvoXpMkvTdj1yy62/rjV6nLsnuaZsxO28eNx/vlnBru40LHPb+z9bi91h9Wl4uuahFFEROyPX18/ws6EEfheIBnzZcS3ja/VJdkthTl7sHUrtv79GQ+UenMMh74/RJXBVaj+QXWrKxMREXlhdb6sw63Tt5jfZT4euTzIXSW31SXZJQcjhVysjoiIwNPTk/DwcDw8PKwuJ+FcvMi9EiXYFRHB1p5fET01jpIdStJyUkscHB2srk7khcTEwJ07cO8e3L//aIuJefr9B/+OiYEHP7H++pPrr/92dgYXl+fbXF0hTRpIlw7SpjUfc9DHSyRJxEbFMrneZEKPhdJnex8yFchkdUl2R2EuObt3j8hy5bh57BijGvQi06aC+NT0oePCjji5OFldnaRCUVFw6xaEhT25hYc/+VhkpBna/rzdvWuGsuTMyelRsEub9vH7Hh6QMSN4eprbg/vPunV1tfStiNiFuzfuMq7KOJzdnOm9tTduHm5Wl2RXFOaSK8MgsmVLHBctYnCJWhS40hivIl50DeyKazr9dpCEERsLV69CSAhcv25u1649/f7162Y4exonJzO8/Hnz9IQMGR4FoXTpntzSpAE3t0etYw+2P//7z/edncHxKcO2/tqKZhjme3vQmvdP2/37Zivh3buPAueD278+FhHxKLiGh5vbs/5fwPw/8PaGLFke3f75/oPbrFkhRw7z/0okNbpx9AbjqowjT7U8vLb4NRydNEbzedl9mAsICCAgIIC4uDiOHz+eYsJc9Gef4fbpp7ztlR+fNG+QxiMNPTf2JE3mNFaXJnbi9m04fx4uXTK3y5cfv710yQxytr9M8+Th8ShwZM365P1MmZ4MbmnTpu7LkrGxT4a8B62ToaFmEL5x48nbW7eePJanpxnqcuZ8/Pavj6VLl8RvUiQJnFp1immNp1H57co0+LGB1eXYDbsPcw+kpJY526JF0KIF37l44Jr3UxxiHOi1uRceue37fUnCun0bzp59fDt37tH90NDH9/f2hly5zC1nzsdvc+Qww5q3N7i7J/U7Sb1iYuDmTTPcPWghvXz56bd37z7+3EyZIG/eZ285cpgtpiL2ZsfPO1j+1nKa/tYUv75+VpdjFxTmkpvDh4kqV45l922cLjYM23UbvTb1wruYt9WViQXCwuDEiSe3kyfNEPCAqyv4+EC+fI9vefNC7tzmL3Y3dUGxW4ZhtvyFhJjbpUtw4YLZ8vpgO3fODPgPODtDnjxQoAAULPjkliGDde9H5O8YhsGyN5axZ+weugZ2Jd+r+awuKdlTmEtObt4kwteXc1evsdj3U4wzTnRf253clTVUOyWLi4PTp+HQITh8GI4dexTabtx4tF/WrFC48KMtf/5HoS1btqf3JZPUJTz88YB35oz5vXXqlLn9OexlyWKGur+GvSJFzK+l5svmYr24mDimNZrGleAr9Nneh8yFMltdUrKmMJdcxMYSVq0asTt3MqLQm7iezkKH+R0o2ryo1ZVJAomLM3+hPghtD26PHoXo/6037ekJxYo9CmxFipi3hQqZXxN5UYZh/nHwINj9eTt92mzxeyBTJvP78MFWvLh5mz+/2eInkhTu3brH+CrjcXB0oPfW3rhnVB+QZ1GYSyYievcm7YQJDM3eirRXytB4dGOt7mDHQkNh3z7Yu9e83bfv8dCWKROUKAG+vo/fZs+uFhGxxp07Zkve8ePm9+qftwctei4u5h8Xfw55vr7mpr6WkhhCT4QyrvI4clXMRaelnXB01iWIp1GYSwaif/kFt4ED+SRdJRzvNKb6h9WpN6ye1WXJczAM8xfgnj2PwtvevXDxovn1NGmgdGkoUwZKlnwU2rJlU2gT+2AYZqvdkSNPhrwH3+eOjmYrcqlS5la6tHmbL58u/8vLO7PmDFMbTKXC6xVoNLKR1eUkSwpzFrNt2kRczZqMc8zPDccelGhXglZTWml1h2Tq8mXYufPRtmvXo4EIOXKYoa1sWXMrU8ZsxdCIQkmpbt82uwocOAD79z+6ffCZSJ/e/CPmQbh7cJtJE/xLPO0as4ulry+l+fjmlOtVzupykh2FOStdvMjtYsXYfCcNu9K9TZ5Keem8vDPObuqUkhyEhcH27Y8Ht8uXza9lzQoVKz7a/PzM1jaR1O5BS96DcPcg4B05Yk7ODOYI67Jlzc9NhQrmbY4clpYtdmBx/8Xsm7iPHht6aGDgXyjMWSU6mhslShB66iqzPP+Fd55s9NzYUx08LfLgcunmzY+2Q4fMxz09zV84fw5vuXPrMqlIfMTEmP3xDhwwuyTs2QO7dz+aDzFHDjPU/XnLmdPamiV5iY2OZXKdyYSdDaPvrr5kyKH5dR5QmLOCYXCtZUvcFq1guMc7eGTITu+tvfHMo+GKSeX+fQgONkPbli3m7ZUr5teKF4fq1c2tWjVzJKn6/YgkPMMwp1DZvfvx7cGUPNmzP2q5U8ATgNshtxlbYSwZ82Wk+9ruOLmqHwsozFni1rBheAz5D1+m6Y2rS356bepFtlK6RpeYIiNh0ybYsMEMbjt3mmtxurubLW0PwlvVquDlZXW1IqmXYZgTIu/a9fSAlzMnVKliblWrmgEvjVY5TFUubrvIxFoTKduzLE3HNLW6nGRBYS6JRa9Zg0Pdeox0bs09hzJ0Xt6ZAnULWF1WinP3rhna1q41t507zXnesmZ9FNyqV4fy5c3VE0Qk+XoQ8Hbvhh07YOtW8zN99645713Zsmawq1rVDHn58qkbREoXPCGYRb0X0WRMEyr0r2B1OZZTmEtCxsWLhBcuzKLoKpwxXqXl5JaU6VrG6rJShJgY2LYNAgPN8LZ9u/lY1qzw6qtQu7Z5W7SofsiLpASxsWb/u23bzHC3dau5zB2Yg5EeBLuqVc1LtWnTWluvJLylbyxlz9g9dF/bnbzV81pdjqUU5pJKdDSXixbl+DkP1tOG2l/WpubQmlZXZbcMw/zBvWqVua1ZY15K9fJ6FN5q1zb7vym8iaQON26Y4e5BwNuxw/y54OQE5cpBzZpQowa88gp4a7lruxd3P47J9SZz88RN+u7qi0euZPi7P4kozCWRi40bE738IFMde1G2WzmaT2iOg1JGvNy6ZYa2BwHu7FlzRvpXXgF/f3MrW1aDFUTEFBdnjkrfuvVRn9nz582v+fo+Cnc1a5oj1MX+RF6NZGyFsWTIlYEe63uk2qm9FOaSwLWvvsLlPz8wymkAeaoXpltgN43AeQ42m9lHZulSWLnS/CvbZjOXEXoQ3mrVMicmFRF5HufOwcaN5rZhg7mSBZj97P4c7goXVqu+vbi86zITXplAqc6laD4udTaUKMwlsjtBQdjqN2OUY1/S5S9I3+19SeulzhvPEhkJQUGwZIkZ4q5cgYwZH4W3+vUhb+ruGiEiCejaNbPV7kG427vX/KMxZ06oUwfq1jVv9XMneds3eR8Lui+gcUBjKg5MfeuaK8wlItvFi9wsWIQZ99tx26Mo/Xf2x6uI5r34q3PnzPC2ZIk5eCE62uzr1rSpuVWrZo5YExFJbBER5kj4NWvMLTjY7KNbsKAZ6urUMfvjasWX5Gf5O8vZNXoX3dZ0w6eGj9XlJCmFucRy/z7nCxZi68UyHHOqQLeg7uR7NZ/VVSULNps5rcDChWaAO3DA7PtWq9ajAFewoNVVioiY68yuX/8o3B0+bD5eosSjVrtatcwrCGKtuJg4ptSfQujxUPrv6U/67KmnD47CXCI506ABF1fdZg0NaD6hOeV6pu6FgWNjzcsY8+bB/Plw6ZI5mqxJEzO8+ftDMjhtIiJ/KyQE1q17FO5OnzYHXZUvb4a7Bg3MOSw1f6U1Iq9E8mu5X/Eq6kW3oG44OqeOEXEKc4ng0mefcfvTGcykI9U+qE79b+pbWo9VoqPN/m/z5pmtcKGhkCcPtG5tbtWrm1MGiIjYq7NnzVC3erW5Xb0K6dKZl2IbNDC3QoU0mCIpndtwjkl1JlHtvWrU+6ae1eUkCYW5hK5j9WrC6nVlIr0o1MKX1+a9hoNj6vkU37sHy5fD7NnmAIbbt6FIEWjTxgxwfn76oSYiKZPNBvv3m6PvV640B1bExED+/I+CXZ06ugqRFLZ8v4XA/wukw4IOFGtRzOpyEp3dh7mAgAACAgKIi4vj+PHjloa5uKtXOedTklnR3UhXwocBO17HJa2LJbUkpfv3zZUX/vgDFiwwR6SWLg1t25oBztdXAU5EUp/ISHNQ14Nwd/KkeTWiatVH4c7PT3NjJgbDMJjVZhZn1pyh365+ZC6U2eqSEpXdh7kHLG+Zi4vjWMFirD5Xh4jMeXjj4DtkyJEh6etIIrGx5g+pmTPNy6i3bpkjUDt2hA4dzGWzRETkkdOnHwW7NWvMKxfe3tC48aO+w56eVleZckSFRzG2wlhc0rnQe2tvXNKk3MYVhbkEcqxtO/bPNTjiXIJ+O18ne9nsSV5DYjMM2LIFpk83L6Nev26OOu3QwQxxJUuqBU5E5Hk8WE962TKzS8qBA+YUTDVrPhrVX7iw1VXav6v7rzKuyjhKdiiZoldeUphLAJdGj+b0GzNYQz3azmxLifYlkvT1E9upUzBlirmdPm0OYngQ4MqXV4ATEXlZ586ZoW7JErPVLjra7G/8INi98oo5hZPE34MJhZuNbUb5PuWtLidRKMy9pDvBwZzw68RCowOV369Cw28bJtlrJ6abN2HWLDPAbdkCGTJAu3bQrZu53I36eIiIJI47d8yRsQ8mUw8JMQdNNGhgBrtGjSBLFqurtC+L+y9m36R99N7Smxzlc1hdToJTmHsJRmQkB7KXZvGdjmR/NS+9Vve365Gr9++bTf5Tppg/QOLizB8eXbtC8+aQVquQiYgkKcMwV6F4EOx27jSvhlSpAs2aQcuWZn9l+XuxUbFMqD6Bezfv0W9PP9JkSmN1SQlKYe5FGQb7Sldm7cGqxOTw5p3jH+Ca3j5nidy7F8aNM0ejhoZCuXJmC9xrr2nJGhGR5OTKFXP6pyVLzIEUd+6YA85atTKDXcWKunLyLLfO3OI3v9/IWz0vHRd1TFH95xTmXtDRAW+w/dc7nHfNzVvH3iNjvoyJ/poJKSLCHMgwbhzs3g3Zs5sBrmtXcyCDiIgkb/fumROzL1gAixbBjRuQKxe0aGGGu1q11M/ur44vPc6MpjPw/8GfqoOrWl1OglGYewFX58xhZ7sJ7KYiXVZ3o2Ad+1hI9MFo1HHjzP5wUVHmclp9+phD47WYvYiIfYqNhc2bzeUS58+H8+chUyazj13LlmaXmXTprK4yeVj1f6vYPmI7vTb3IlelXFaXkyAU5uIp6swZthfuwLq4JtT65hVe/aBuor1WQrl+3ewHN24cHDlizkbeuzf06GH+FSciIimHYZjdZx4Eu4MHIU0acx67Vq3MPtCZMlldpXXi7sfxe83fuXP1Dv2D++Oe0d3qkl6awlx8xMSwOVsl1txqhk/TnHRbPCBxXicB2GzmaKhx48wPs4OD+SHu08dcTkZ9KkREUoeTJx8Fu61bzUuv9eqZMxS0bJk6g13Y2TDGlB1DgXoFaDe7nd33n1OYi4ft1ZuwYUsJnPKm4Z2TH+PkkvxWib95EyZMgNGj4cwZc5RT375mXzhvb6urExERK4WEwNy55sTvGzea3Wvq1YP27c2+dqkp2B2Zd4RZbWbROKAxFQdWtLqcl6Iw95yOfvQ5674M4aabJ4Mufkxa7+Q1T0dwMPz8szmowWYzP5ivv26uAWjnf3CIiEgiuHzZXI5x1izYtMkMdvXrmy12qSXYLXtrGXt+20Of7X3seuUmhbnncGPjRoJqjuQERei5awC5/fIk6PFf1P37MGcOBASYAxty5zYDXJ8+kDWr1dWJiIi9uHz5UYtdagp2sVGxjK82nvuR9+m3ux9uGdysLumFqOfUP4gNC2Nb3Y84RknqjKyTLILcpUvw8ceQNy907gzu7uZfV2fOwJAhCnIiIhI/OXPCW2/Bhg1w8SL88IM5hVWvXuZ8o02awKRJEB5udaUJy9ndmXaz2hF5JZKlA5Zir+1bapn7O4bByny12X6+FgWaZqbL4ncS5rgvVgobNpiXUufPN0cmde8OAweCr69lZYmISAp26dKjFrvNm8HV1ZzupFMnc0ord/sfCArAwT8OMve1uTQf35xyvcpZXU68Kcz9jY0dB7B1pieuOeDtC8NwdEr6hsz792HmTPjxR3OoebFi8Oab5oCGJFyCVkREUrmLF82VgqZPN/tpe3pCmzZmsHv1VXBKfmMC42Vxv8Xsn7qfvjv7krWEfV3iUph7hhPTZrG6y2rCnD14K+RT0nkn7WyLN2/Cr7/CqFHm6KNGjeDdd81RRxrQICIiVjpyBGbMgGnT4PRpcxWhjh3Nrj9+fvb5eyrmbgzjKo/DsBn03dkXl7T2s3yGwtxT3D5/nsX5BnHK8KXz2q4UeLVoAlX5z06cgBEjYOJEc6H7bt1g0CBdShURkeTHMGDHDrO17o8/4No1KFzYbK3r1AmKFLG6wvi5fvg6YyuOpUTHErQY38Lqcp6bBkD8hREXx6rSfThhlKHKhyWSJMg96A/XooW5YPKcOfDBB+ZyLL/9piAnIiLJk4MDVK4MP/1k9q9btQqqVze7BhUtChUqmPcvX7a60ueTxTcLjX5uxN4Jezk065DV5Tw3tcz9xdKaXdizsQA5y9vovfvLBKzwSTabuTjyt9/Ctm1QogQMHmz+NZNSOpWKiEjqc+8eLF1qttgtXQoxMWY3oe7dzVUnkvM6sYZhMPe1uZxccZIB+waQ0Sej1SX9I7XM/cmeb0dzZGN20qcPo8e2zxLtde7fNy+jlihhLrHl4mJ+sx84YA4DV5ATERF7liYNtG1rTpt19arZBzwqCrp0MfvX9eoF69aZjRrJjYODA03HNMXd0535Xedji0uGRf6Fwtz/XN93kB0f7iHOAXrs/yhRluqKjIThw6FgQejZ0+xLsHmzeYm1cWP77DAqIiLydzJmNJeV3LDBXCf2vfdg/XqoXRsKFICPPoLjx62u8nHuGd1pNbUVFzZfYNOwTVaX84/sPswFBATg6+tLxYovvq6aLSaGZZU/4To58P+9IZnyZ0nACuHGjUeT/L7/PtStC4cOwcKFUK1agr6UiIhIslWwIHzyiRnqNm4Ef38YOdLsX1e1KowZY87mkBz41PChxtAarPt0HRe2XrC6nL+lPnPArKIdOHLcl5JtXGkz598JVtOVK+Ys2qNHm//u29fsE5c3b4K9hIiIiF27d8/sPz55Mqxcac5X16yZeSnW399cWswqtlgbv9f8ncgrkQzYOwA3j+S53Jfdt8y9rHVvfsmJ44XJmuNKggW5S5fM6UTy5zdHo777Lpw7Z045oiAnIiLySJo00KGD2Xf84kX45hvzsmuTJuDjYy5TefKkNbU5OjvSelpr7t64y7I3lllTxHNI1WHubOBG9gZcJ41TGD2P/vDSxzt/Ht54w+wDMGkSfPghnD0LX34J3t4vX6+IiEhKlj272QCybx/s2mWOfB092py7rlYt83frnTtJW1Om/Jlo8ksT9k/dz/5p+5P2xZ9Tqg1z0bdvE9joV+6RhpYre+PukfaFj3XmDPTrB4UKmUtvffqp2RL3ySeQKVPC1SwiIpIaODiYK0kEBJirIE2bZs780KOHGfj69oWtW815WpNC6c6lKd2lNEtfX8qt07eS5kXjIdWGuVlFe3E5rjB+b+ehQN0XW1T37Fnzmn7hwuZghq+/Nh/797+1bqqIiEhCSJPGnH81KMhsPPnXv8zJiatVMyfV/+47s496Ymsc0Ji03mmZ13kettjkNV1Jqgxzy9u/z5kQX/IUu47/T2/E+/mXLsHAgebUIsuWwfffm99g770H6dMnQsEiIiJCvnzm1a8zZ8xAV7asObVJ7tzmKkpLlphLYSYGNw83Wk9rzaUdl9j0TfKariTVhbljM5dxcLZBRrcrdN83Il7PvXrVvJZfsCDMmgVffWUuMDxoEKR98au0IiIiEg+OjlC/PsyYYS4V9tNPZr/1Zs3MwPfZZ+ZgioSWp2oeXhnyCus/W8/lXclnjbJUNTXJvRs3+T3b+0TaMtJ17wBylCn0XMe+edNsxh050hwi/d578M47upQqIiKSXBgG7N5trjYxY4Y55UmTJmaf9kaNzClPEkJcTBzjq44n5k4M/Xb3wyWtS8Ic+CWkqpa5mcXfJNSWk8qflXiuIBcebjbn5s8Po0aZrXJnz5pNugpyIiIiyYeDA1SoAGPHmq11o0ebrXN/bq27kABz/zq5ONF6amvCzoYR+EHgyx8wAaSaMLek5fucu1EUn3Kh1Pq459/ue+eOOc9N/vzw7bfmqJkzZ8wpRjQ6VUREJHnz8ID+/WHPHti502yZ++47M9Q1awaLF0Ns7Isf37uYN/W/q8/On3dycqVFk+D9SaoIc0emL+XgQke83c/RZefIZ+4XG2sm+sKFzeW3OnWCU6fMAQ5ZEnaFLxEREUkCFSqYE/iHhMAvv5itds2bmw02n3764q11FQdWpKB/QRb2XMjd0LsJWnN8pfgwd+/GLVZ3WYQz0bTdMRTHp1w0NwxzKZHSpc1r67Vrw7Fj8PPPkDOnBUWLiIhIgsqQwfwdv3u3OSFx48bmkpt/bq2Lz0hYB0cHmk9oTmxULEtfX4qVQxBSfJj7o/ib3DKyUfmL0mQrVfCJr2/fbs4q3aIF5MhhnuBp08zELiIiIimPn585UOLyZRgzxmy1a97cnK3im2/g+vXnO45HLg+ajmnK4dmHOTD9QOIW/TdSdJhb3PJDzt8oQr5yN6jxn8f7yZ04Ae3aQZUq5kCH5cvNCQn9/CwqVkRERJJUhgxmv/hdu8y+dXXqmAMlcueGLl2eb5WJEu1LUKpzKZa9sYzw8+FJU/hfpNgwd3jGcg4thCzuZ+m8c9TDx69dgzffNGeN3r4dJk40O0g2bGiOhBEREZHUp0IFmDDBHAH71VdmkKtWDcqXh3Hj/n5N2MY/N8YtgxsLeizAsCX95dYUGebMfnILcCGaNv/rJ3fnDnzxhdmEOnWqeaKOHYPu3RNu7hkRERGxb15e5nyyJ06YV+1y5zb72uXKZU5Rdvz4k89xz+hOy0ktObv2LNtGbEvymlNkmJtR/C3CbNmo/FlJvH0LMW6cOUL1yy/NE3LqFLz/vrnem4iIiMhfOTqaV+0WLzZXexowwGwMKloU/P1hwYLHpzfJXyc/Vd6twup/r+baoWtJW2uSvloSWPbaJ1y4UZj8Za8TU6M3fn7m9fAHI1R/+MFM3SIiIiLPI18+c2DEhQsweTLcvg2tWkGBAuaVvqtXzf3qfl2XTAUzsaD7AuJiEmmR2KdIcWHuyDIHMrhdZZ5PAHXqmK1v27aZI1Tz5bO6OhEREbFX7u7QtavZn273brOF7quvIG9e6NYNgg8403JSS67svcKmYZuSrK4UE+bu3Qwzb3Hnk7gf2LnbkenTYcsWqFzZ2tpEREQkZXkwMOLBgImNG6FSJWjzVi4yNa/Bhi82ELInJElqcTCsnOXuHxiGwe3bt5/6tejoaKKjowFzkr/viv9IwL3h5HHcRpcPivP225A2bVJWKyIiIqlVXBysXGnOW7dxfRx9nCaROWMcPTf0JHtu5+c+ToYMGXCI5/QayTrMRURE4OnpaXUZIiIiIkkiPDwcDw+PeD0nWYe5522ZA9i+ZDttX2/L4cOHyZUrV4LWUbFiRXbu3Jmgx9RxTREREeTJk4cLFy7E+5v3n9jT/4O9HVfnzT6Pq/Nmn8fVeUv84ybWsc8cuU7ZKoXide5epGXu+dv9LODg4PD837hNgdfN/4SE/mZ3cnJK8GPquI/z8PDQebOz44LOmz0eF3Te7PG4oPOWmMdNrGPnL27eJsa5+7MUMwAiMb3xxhs6biIeN7HY2/+DvR03sdjb/4O9HTex2Nv/g70dN7HY2/9DYv7/2tu5+7NkfZk1Pi5evPiwGTp37txWlyPP6UG/yBfpIyDW0XmzTzpv9knnzX4l1blLMS1zbm5uj92KfXBzc+OTTz7RebMzOm/2SefNPum82a+kOncppmVOf7mIiIhIapRiWuZEREREUiOFORERERE7pjAnIiIiYsdSTJ+5BxMMv8hkeyIiIiL2KsWEOREREZHUSJdZJUGNHj2a/Pnz4+7ujp+fHxs3bvzb/devX4+fnx/u7u4UKFCAMWPGPPb1iRMn4uDg8MQWFRWVmG8j1YnPeQsJCaFTp04ULVoUR0dHBg0a9NT95s6di6+vL25ubvj6+jJ//vxEqj51S+hzp89c0ojPeZs3bx7169cnS5YseHh4ULVqVVauXPnEfvrMJb6EPm8J9XlTmJMEM3PmTAYNGsTQoUMJDg6mRo0aNGrUiPPnzz91/zNnztC4cWNq1KhBcHAwQ4YM4e2332bu3LmP7efh4UFISMhjm7u7e1K8pVQhvuctOjqaLFmyMHToUMqUKfPUfbZu3UqHDh3o2rUr+/bto2vXrrRv357t27cn5ltJdRLj3IE+c4ktvudtw4YN1K9fn2XLlrF7925q165Ns2bNCA4OfriPPnOJLzHOGyTQ580QSSCVKlUyBgwY8NhjxYoVMz788MOn7v/+++8bxYoVe+yx/v37G1WqVHn4799//93w9PRM8Frlkfietz+rVauW8c477zzxePv27Y2GDRs+9liDBg2Mjh07vlSt8rjEOHf6zCW+lzlvD/j6+hqfffbZw3/rM5f4EuO8JdTnTS1zkiDu37/P7t278ff3f+xxf39/tmzZ8tTnbN269Yn9GzRowK5du4iJiXn4WGRkJD4+PuTOnZumTZs+8VeNvLgXOW/P41nn9mWOKY9LrHMH+swlpoQ4bzabjdu3b5M5c+aHj+kzl7gS67xBwnzeFOYkQdy4cYO4uDiyZcv22OPZsmXjypUrT33OlStXnrp/bGwsN27cAKBYsWJMnDiRRYsWMWPGDNzd3alevTonTpxInDeSyrzIeXsezzq3L3NMeVxinTt95hJXQpy3H374gTt37tC+ffuHj+kzl7gS67wl1OfNOV57i/yDv04LYxjG304V87T9//x4lSpVqFKlysOvV69enfLlyzNq1ChGjhyZUGWnevE9b1YdU56U0P/P+swljRc9bzNmzODTTz9l4cKFZM2aNUGOKc8voc9bQn3eFOYkQXh7e+Pk5PTEXyjXrl174i+ZB7Jnz/7U/Z2dnfHy8nrqcxwdHalYsaJaCRLIi5y35/Gsc/syx5THJda5+yt95hLWy5y3mTNn0rt3b2bPnk29evUe+5o+c4krsc7bX73o502XWSVBuLq64ufnR2Bg4GOPBwYGUq1atac+p2rVqk/sv2rVKipUqICLi8tTn2MYBnv37iVHjhwJU3gq9yLn7Xk869y+zDHlcYl17v5Kn7mE9aLnbcaMGfTo0YPp06fTpEmTJ76uz1ziSqzz9lcv/Hl76SEUIv/zxx9/GC4uLsb48eONw4cPG4MGDTLSpUtnnD171jAMw/jwww+Nrl27Ptz/9OnTRtq0aY13333XOHz4sDF+/HjDxcXFmDNnzsN9Pv30U2PFihXGqVOnjODgYKNnz56Gs7OzsX379iR/fylVfM+bYRhGcHCwERwcbPj5+RmdOnUygoODjUOHDj38+ubNmw0nJyfjm2++MY4cOWJ88803hrOzs7Ft27YkfW8pXWKcO33mEl98z9v06dMNZ2dnIyAgwAgJCXm4hYWFPdxHn7nElxjnLaE+bwpzkqACAgIMHx8fw9XV1Shfvryxfv36h1/r3r27UatWrcf2X7dunVGuXDnD1dXVyJcvn/HLL7889vVBgwYZefPmNVxdXY0sWbIY/v7+xpYtW5LiraQq8T1vwBObj4/PY/vMnj3bKFq0qOHi4mIUK1bMmDt3bhK8k9Qnoc+dPnNJIz7nrVatWk89b927d3/smPrMJb6EPm8J9XnTcl4iIiIidkx95kRERETsmMKciIiIiB1TmBMRERGxYwpzIiIiInZMYU5ERETEjinMiYiIiNgxhTkRERERO6YwJyIiImLHFOZERERE7JjCnIiIiIgdU5gTERERsWP/Dz/72ef5EZkRAAAAAElFTkSuQmCC",
      "text/plain": [
       "Graphics object consisting of 4 graphics primitives"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Plot Relative position of the curve of U_{Delta_Y} (red), bar_low (black),\n",
    "# bar_up (purple), U_{Delta_U} (blue)\n",
    "# We multiply by 1 / d - t to avoid inifty at t = 1 / d\n",
    "# NOT for rigorous proof. Just for illustration of relative positions \n",
    "\n",
    "def plot_curve_pos(solu_R, bar_up, bar_low, bar_para_up, bar_para_low, desingu, t_E) :\n",
    "\n",
    "    if desingu == 1:\n",
    "        fac =  1 / d - t \n",
    "    else:\n",
    "        fac = 1\n",
    "\n",
    "    plot2 = plot(  U_DelY(Y=t)(solu_R)  * fac  , (t, 0, t_E), color = 'red' )\n",
    "    plot1 = plot(  bar_low(bar_para_low) * fac , (t, 0, t_E), color = 'black' )\n",
    "    plot4 = plot(  bar_up(bar_para_up) * fac, (t, 0, t_E), color = 'purple' )\n",
    "    plot3 = plot(  U_DelU(Y=t)(solu_R)  * fac  , (t, 0, t_E), color = 'blue' )\n",
    "\n",
    "    return plot1 + plot2 + plot3  + plot4 \n",
    "\n",
    "plot_curve_pos(solu_V, bar_up, bar_low(solu_V), bar_para_up, bar_para_low, 1, 0.25) \n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True: Inequality (a) in Prop 4.2 for second derivatives at Y0 = 0 are verified with values: [4.00000000000000, 4.44126333590815, 16.4896942283717]\n",
      "True: 6 th-Inequality in Prop 4.2 for first derivatives at Y0 = 0 are verified with difference [3.00000000000000, 0.676209992275550, 5.25819888974716]\n",
      "True: 7 th-Inequality in Prop 4.2 for the derivative of Z map at Y0 = 0 are verified with value -0.333939413975780\n",
      "5/3*ga^2 - 1 is positive since gamma^2 * 5/3 > 1\n",
      "True: Inequalities (b), (c)  in Prop 4.2 among the barrier functions hold\n"
     ]
    }
   ],
   "source": [
    "# We verify Ineq (a), (b), (c), 6-th and 7-th inequalities in Proposition 4.2\n",
    "\n",
    "# Verify Ineq (a) \n",
    "B_l_dd2 = bar_low(solu_V)(bar_para_low).diff(t, 2)(t=0)\n",
    "B_u_dd2 = bar_up(bar_para_up).diff(t, 2)(t=0)\n",
    "U_dd2 = solu0[UU[2]]\n",
    "\n",
    "if B_u_dd2 < U_dd2 and U_dd2 < B_l_dd2:\n",
    "    print(\"True: Inequality (a) in Prop 4.2 for second derivatives at Y0 = 0 are verified with values:\", [n(B_u_dd2) , n(U_dd2), n(B_l_dd2) ]  ) \n",
    "else:\n",
    "    print(\"False: Prop 4.2 is wrong\")\n",
    "\n",
    "# Verify 6-th inequality in Prop 4.2:\n",
    "# d_Y U(0) - d_Y U_{\\Delta_U}(0) > c > 0,    d_Y U(0) - d_Y Ug(0) > c > 0 ,    d_Y U(0) > c > 0\n",
    "dd1 = solu0[UU[1]] - U_DelU.diff(Y, 1)(Y=0)(solu0)\n",
    "dd2 = solu0[UU[1]] - Ug.diff(Y, 1)(Y=0)(solu0)\n",
    "dd3 = solu0[UU[1]] \n",
    "\n",
    "if dd1 > 0 and dd2 > 0 and dd3 > 0: \n",
    "    print(\"True: 6 th-Inequality in Prop 4.2 for first derivatives at Y0 = 0 are verified with difference\", [n(dd1), n(dd2), n(dd3)] ) \n",
    "else:\n",
    "    print(\"False: Prop 4.2 is wrong\")\n",
    "\n",
    "# Verify 7-th inequality in Prop 4.2: d Z(Y, U(Y)) / d Y < 0\n",
    "dd3 = Z_map(Y, U = U0 + U1 * Y).diff(Y, 1)(Y=0)(solu0)\n",
    "if dd3 < 0 :\n",
    "    print(\"True: 7 th-Inequality in Prop 4.2 for the derivative of Z map at Y0 = 0 are verified with value\", n(dd3) ) \n",
    "else:\n",
    "    print(\"False: Prop 4.2 is wrong\")\n",
    "\n",
    "\n",
    "# For Ineuq (b), Ineq (c): Verify relative positions amoong the barrier B_l^f, B_u^f and roots U_{Delta_*}(Y).\n",
    "# Ineq (c), diff1 > 0: Verify  U_Del_U(Y) < B_u^f(Y). Two functions agree up to O(t)\n",
    "diff1 = bar_up - U_DelU(Y = t)\n",
    "diff1_norm = (  (diff1 - diff1(t=0) ) / t  ).full_simplify()\n",
    "diff1_norm = diff1_norm( bar_para_up)(solu_V)\n",
    "diff1_up, diff1_low = Poly_bound( diff1_norm, 0, 1 / RR(d), RR(0.001))\n",
    "\n",
    "\n",
    "# Ineq (b), diff2 > 0 : Verify  B_l^f < U_Del_Y \n",
    "# both functions agree at Y = 0, and contain the same factor 1 / (1 - d t)\n",
    "# diff2_norm = diff2 * (1 - d t) =  0 + dc1 * t + t^2 * g(t), verify dc1 > 0 and g(t) > 0\n",
    "diff2 = U_DelY(Y = t) -  bar_low\n",
    "diff2_norm = diff2 * (1 - d * t).full_simplify() \n",
    "dc1 = diff2_norm.diff(t, 1)(t=0)\n",
    "diff2_norm =  ( ( diff2_norm - diff2_norm(t = 0) -  dc1 * t ) / t^2 ).full_simplify() \n",
    "diff2_norm = diff2_norm(bar_para_low)(solu_V)\n",
    "\n",
    "# Want to prove dc1 > 0, multiply a positive factor, check manually \n",
    "dc1 = dc1(bar_para_low0).full_simplify()\n",
    "dc1_norm = (dc1( l = l_R) * ( 25/6*ga^2 + 1/6*ga + 1/6*sqrt(25*ga^4 + 50*ga^3 + 361*ga^2) )  / (10 *ga^2) ).full_simplify()\n",
    "# Use ga^2 * l > 1, ga^2 * 5/3 > 1. \n",
    "print(dc1_norm, \"is positive since gamma^2 * 5/3 > 1\")\n",
    "\n",
    "diff2_up, diff2_low  = Poly_bound( diff2_norm,  0, 1 / RR(d), RR(0.001))\n",
    "\n",
    "\n",
    "# Ineq (c), diff3 > 0: verify B_u^f < B_l^f, for Y < Y_O \n",
    "# First * (1 - d Y) > 0 for normalization \n",
    "# Both functions agree at Y = 0, up to O(Y^2). Then write diff3 = Y^2 * diff3_norm\n",
    "diff3 = bar_low - bar_up \n",
    "diff3_norm = diff3 * (1 - d * t).full_simplify() \n",
    "dc3 =  diff3_norm.diff(t, 1)(t = 0)\n",
    "diff3_norm = ( ( diff3_norm - diff3_norm(t=0) - dc3 * t ) / t^2 ).full_simplify()\n",
    "diff3_norm = diff3_norm(bar_para_low)(bar_para_up)(solu_V)\n",
    "\n",
    "diff3_up, diff3_low  = Poly_bound( diff3_norm,  0, 1 / RR(d), RR(0.001))\n",
    "\n",
    "if diff1_low > 0 and  diff2_low > 0  and diff3_low > 0 :\n",
    "    print(\"True: Inequalities (b), (c)  in Prop 4.2 among the barrier functions hold\")\n",
    "else:\n",
    "    print(\"False: Inequalities (b), (c) in Prop 4.2 are wrong\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Wave_induction.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [],
   "source": [
    "# In this file, we verify Lemma 3.6, Lemma 3.9 for inductions\n",
    "# See Appendix B for meaning of some variables and instructions. \n",
    "# Press run all to run the code and verify the estimates \n",
    "\n",
    "# p, d parameters,  l = 4 / (p-1) + 1, ga short for gamma \n",
    "# Num, number of comptuered series\n",
    "\n",
    "l, ga = var('l ga')\n",
    "\n",
    "d = 4\n",
    "Num = 500\n",
    " \n",
    "# Parameters in Section 2.1 \n",
    "ep = l * ga**2 - 1\n",
    "A = d + 1 - (d - 1 - 2 * l) * ga\n",
    "B = 2 * d - 1 - l \n",
    "\n",
    "# (U, Y) ODE system defined in Section 2.2 \n",
    "# fy(Y) is the same as f(Y) in the paper, and it is not the derivative\n",
    "fy(Y) = - ep - A * Y + B * Y**2\n",
    "del_U(Y, U) = 2 * U * ( U + fy(Y) + (d-1) * Y * (1 - Y) )\n",
    "del_Y(Y, U) = ( - 1 + d * Y ) * U + ( Y-1) * fy(Y) \n",
    "\n",
    "\n",
    "# degU = dU, degY = dY in Section 2.2 in the paper, which are degree of del_a as polynomials in U, a = Y, U.\n",
    "# The following output is symbolic, we need to manully change to integer\n",
    "degU = 2\n",
    "degY = 1\n",
    "\n",
    "# (Y0, U0) sonic point at the (Y, U) system \n",
    "Y0 = 0\n",
    "U0 = ep \n",
    "\n",
    "# The gradient of del_U, del_Y at the spnic point defined in Section 2.4 \n",
    "c1 = del_U.diff(U)(Y = Y0, U = U0).full_simplify()\n",
    "c3 = del_U.diff(Y)(Y = Y0, U = U0).full_simplify()\n",
    "\n",
    "c2 = del_Y.diff(U)(Y = Y0, U = U0).full_simplify()\n",
    "c4 = del_Y.diff(Y)(Y = Y0, U = U0).full_simplify()\n",
    "\n",
    "# U1 = d U / d Y at the sonic point, lam_neg = \\lambda_-, and U1 are defined in Section 2.4 \n",
    "lam_neg = ( (c1 + c4) - ( (c1 - c4)**2 + 4 * c2 * c3 ) **(1/2) ) / 2\n",
    "U1 =  ( lam_neg - c4 ) / c2 \n",
    "\n",
    "# Create a power series placeholder for U, range include 0,1.., Num;\n",
    "x = var(\"x\")\n",
    "UU = list(var('U_%d' % i) for i in (0..Num))\n",
    "\n",
    "# PP, save the polynomials in the coefficients \n",
    "FF = list(var('F_%d' % i) for i in (0..2))\n",
    "GG = list(var('G_%d' % i) for i in (0..2))\n",
    "\n",
    "# Define Basic operation for power series expansion \n",
    "# Power_prod get power series of A * B up to n terms, following Section 3.1 \n",
    "# len(A) - 1, len(B) - 1 are the upper bound of degree of polynomials A, B\n",
    "def Power_prod(n, A, B):\n",
    "    C = list(var('C_%d' % i) for i in (0..n))\n",
    "    for i in (0..n):\n",
    "        C[i] = sum( A[i-j] * B[j] for j in (max(i+1-len(A), 0)..min(len(B)-1,i)  ) )\n",
    "    return C \n",
    "\n",
    "# return power series coefficients of c1 * A + c2 * B up to n terms \n",
    "def Power_sum(n, A, B, c1, c2):\n",
    "    C = list(var('C_%d' % i) for i in (0..n))\n",
    "    for i in (0..n):\n",
    "        C[i] = 0\n",
    "        if i <= len(A)-1: \n",
    "            C[i] = C[i] + c1 * A[i]    \n",
    "        if i <= len(B)-1: \n",
    "            C[i] = C[i] + B[i] * c2\n",
    "            \n",
    "    return C \n",
    "\n",
    "# First compute the Power series expansion of del_U, del_Y in U. See Section 2.2 \n",
    "# del_U = sum_i F_i(Y) * U^i, del_Y = sum_i G_i(Y) * U^i. FF[i] denote F_i, GG[i] denote G_i\n",
    "# d_U (del_U) = sum_i F_i(Y) * i * U^{i-1},  d_U(del_Y) = sum_i G_i(Y) * i * U^{i-1}\n",
    "\n",
    "# Then compute the power series coefficients DelUn, DelYn of del_U(Y, U(Y)), del_Y(Y, U(Y)) in Y\n",
    "# dU_DelUn, dU_DelYn are n-th ppower series coefficients of (d_U(del_U)) (Y, U(Y)) , (d_U( del_Y))( Y, U(Y))\n",
    "# Input n, we only compute the first n power series coefficients \n",
    "def Power_Del(n):\n",
    "    # Given power series of U : UU[0], UU[1],... as symbolic value\n",
    "    # U_pow[i] store power series coefficients for U^i. U^0 = 1. \n",
    "    U_pow = [ [1], UU]\n",
    "    deg = max(degU, degY)\n",
    "    U_now = UU \n",
    "    for i in (2.. deg) :\n",
    "        U_next = Power_prod(n, U_now, UU)\n",
    "        U_pow.append( U_next) \n",
    "        U_now = U_next \n",
    "    \n",
    "    # Get the coeffiicents as polynomial in xi = Y -  Y0 \n",
    "    xi = var('xi')\n",
    "\n",
    "    for i in (0..deg):\n",
    "        if i <= degU:                      \n",
    "            # Derive the coefficients of U^i in del_U, and then expand the Y polynoamils as xi, for Y = Y0 + xi\n",
    "            ff0(Y) = ( (del_U(Y, U).diff(U, i) / factorial(i))(U =0) ).full_simplify()    \n",
    "            FF[i] = ff0(Y = xi + Y0).list(xi)   \n",
    "    \n",
    "        if i <= degY:\n",
    "            # Do the same for del_Y \n",
    "            gg0(Y) = ( (del_Y(Y, U).diff(U, i) / factorial(i))(U =0) ).full_simplify()  \n",
    "            GG[i] = gg0(Y = xi+ Y0).list(xi)\n",
    "\n",
    "    for i in (0..deg):  \n",
    "        # Assemble the power series for del_U=  sum_i F_i(Y) * U^i, and  del_Y, d_U (del_U),  d_U(del_Y) \n",
    "        # Initialize with the first summand\n",
    "        if i == 0 :\n",
    "            # vanishes at the sonic point \n",
    "            DelUn = FF[0]\n",
    "            DelYn = GG[0]\n",
    "                    \n",
    "            dU_DelUn = FF[1]\n",
    "            dU_DelYn = GG[1]\n",
    "        else: \n",
    "            # add the expansion from F_i(Y) * U^i to DelUn, and G_i(Y) * U^i to DelYn\n",
    "            if i <= degU :        \n",
    "                DelUn = Power_sum(n, DelUn, Power_prod(n, FF[i], U_pow[i] ), 1, 1 )\n",
    "\n",
    "            if i<= degY :\n",
    "                DelYn = Power_sum(n, DelYn, Power_prod(n, GG[i], U_pow[i] ), 1, 1 )\n",
    "\n",
    "            # Below, assemble expression for\n",
    "            #  d_U (del_U) = sum_i F_i(Y) * i * U^{i-1},  d_U(del_Y) = sum_i G_i(Y) * i * U^{i-1}\n",
    "            # Add expansion from F_{i+1}(Y) * (i+1) * U^i, and G_{i+1} * (i+1) * U^i\n",
    "            if i <= degU - 1:    \n",
    "                FFm = list( FF[i+1][j] * (i+1) for j in (0.. (len(FF[i+1]) - 1 ) ) )\n",
    "                dU_DelUn = Power_sum(n, dU_DelUn, Power_prod(n, FFm, U_pow[i] ), 1, 1 )\n",
    "            \n",
    "            if i <= degY - 1:\n",
    "                GGm = list( GG[i+1][j] * (i+1) for j in (0.. (len(GG[i+1]) - 1 ) ) )\n",
    "                dU_DelYn = Power_sum(n, dU_DelYn, Power_prod(n, GGm, U_pow[i] ), 1, 1 )\n",
    "        \n",
    "    return DelUn, DelYn, dU_DelUn, dU_DelYn, FF, GG  \n",
    "\n",
    "DelUn, DelYn, dU_DelUn, dU_DelYn , FF, GG   = Power_Del(Num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "U0:  [+/- 5.21e-60]\n",
      "U1:  [5.2581988897471611256786176933188266407221947803527727217725 +/- 9.20e-59]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:2:  nan\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:3:  [2.44654671382004691885477796148869894207186634763943057175 +/- 8.34e-57]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:4:  [1.1882185710634274637451122668865391353219380445515906007 +/- 2.97e-56]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:5:  [0.890928739601624679451331381583701862009349769238806570 +/- 3.14e-55]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:6:  [0.772641209252783293678664739421655054499358685424265461 +/- 8.19e-55]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:7:  [0.74646179868211290280570195921087108232219987468159340 +/- 3.04e-54]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:8:  [0.78172674952528941789685810110864448484200009416823913 +/- 6.00e-54]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:9:  [0.8610637258952767226110322068323066452325619491174394 +/- 2.31e-53]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:10:  [0.9676455803351468529316121295385886973627917813396595 +/- 4.94e-53]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:11:  [1.080867745183645609252270109562461100304673081342600 +/- 4.40e-52]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:12:  [1.178938170318755432930224931197970275493007531987943 +/- 4.87e-52]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:13:  [1.246100546716083066604996066673903930094700053623176 +/- 7.99e-52]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:14:  [1.27829791991411160839654774723457105186722437861424 +/- 4.14e-51]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:15:  [1.28222269232049492739579972200453521055045366564098 +/- 3.35e-51]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:16:  [1.26924132124996686262860650955472068818933235779071 +/- 8.26e-51]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:17:  [1.2495329135011958518976170902229764873952509121996 +/- 5.23e-50]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:18:  [1.2295448004592467087104228288312952951904641753820 +/- 3.22e-50]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:19:  [1.2122406114739186304981783217680640828454572260409 +/- 3.79e-50]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:20:  [1.1983813605146873344896554749007496964710925473682 +/- 5.59e-50]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:21:  [1.187685877752765483593656013515743504813364560841 +/- 3.13e-49]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:22:  [1.179538754813210367973640110849988643805789615994 +/- 4.78e-49]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:23:  [1.173321853273852177614478321947728131522796124773 +/- 4.80e-49]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:24:  [1.168528140285080137635512635440035606093148251878 +/- 5.83e-49]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:25:  [1.164776318131654381029218902728701914699058829846 +/- 6.61e-49]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:26:  [1.161790760768104412336769617685081600354950459329 +/- 9.22e-49]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:27:  [1.15937517262039908281240582106329954590787164029 +/- 3.19e-48]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:28:  [1.15738986849280052214324300996191637791372819051 +/- 5.43e-48]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:29:  [1.15573471194187843928348969251521093699203508658 +/- 3.20e-48]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:30:  [1.15433705254710268305623469281927522716952457766 +/- 5.36e-48]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:31:  [1.15314341787875350580056911868724667259854573891 +/- 6.67e-48]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:32:  [1.15211384009232046081520683970282575646541555939 +/- 4.93e-48]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:33:  [1.15121797685665111306108061227289525868636962391 +/- 6.35e-48]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:34:  [1.1504324410599027588090161338200120105129268593 +/- 3.56e-47]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:35:  [1.1497389442075646113721128159729120741902928214 +/- 2.07e-47]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:36:  [1.1491229902416853338023314876956220660016877936 +/- 4.66e-47]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:37:  [1.1485729447225877978242286643952744615772951494 +/- 2.68e-47]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:38:  [1.1480793625681770021567758275216841678574993726 +/- 3.27e-47]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:39:  [1.1476344959002306449392805591073254263344414800 +/- 4.25e-47]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:40:  [1.1472319288602823805896766892473060551002444009 +/- 5.26e-47]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:41:  [1.146866303053935676854179060168040153574131973 +/- 3.10e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:42:  [1.146533108506881549984171608027205239395220823 +/- 5.43e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:43:  [1.146228522579120011429415323738106435973024845 +/- 2.92e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:44:  [1.145949284426872741848706697923652877033037753 +/- 5.25e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:45:  [1.145692596133454816083108096966857137753552608 +/- 2.77e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:46:  [1.145456044081065942550770414247265104961380898 +/- 6.62e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:47:  [1.145237535854514862643169189771807161316148987 +/- 6.46e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:48:  [1.145035249187211680928384919983294859839974820 +/- 5.65e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:49:  [1.144847590334400706914385235625016784348279558 +/- 5.69e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:50:  [1.144673159893064276351450826241085708580902114 +/- 7.31e-46]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:51:  [1.14451072455325678724105533925658958038436690 +/- 4.00e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:52:  [1.14435919361058296790030774709947815668375223 +/- 2.00e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:53:  [1.14421759932789645985534729169602585129007638 +/- 5.40e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:54:  [1.14408508042970548338020977873104528737829334 +/- 4.93e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:55:  [1.14396086816194579606894152700417994288248851 +/- 3.18e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:56:  [1.14384427446465519175149679155628603055182613 +/- 1.54e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:57:  [1.14373468189427139093828682614610317426705449 +/- 6.67e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:58:  [1.14363153500205218700411355180668924915640610 +/- 6.37e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:59:  [1.14353433293010000403947193981221687633839164 +/- 5.40e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:60:  [1.14344262303009038833423863232067701953888601 +/- 4.88e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:61:  [1.14335599534462277146502197705023222408920958 +/- 6.66e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:62:  [1.14327407781907110174606219678594396461039547 +/- 6.24e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:63:  [1.14319653213438761308756214986478740900071798 +/- 8.32e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:64:  [1.14312305006963696462452416128500765361172901 +/- 7.50e-45]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:65:  [1.1430533503179843300795651046425942667887769 +/- 4.09e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:66:  [1.1429871756921092109432755749399419681785627 +/- 4.25e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:67:  [1.1429242906650982579342709945303607799724566 +/- 3.53e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:68:  [1.1428644792012033508143824385893765808888891 +/- 4.27e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:69:  [1.1428075428377664095085381108919047073335320 +/- 3.00e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:70:  [1.1427532989853729685417584057602468811612528 +/- 5.28e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:71:  [1.1427015794181127025198230377087606940915602 +/- 6.19e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:72:  [1.1426522289298656825958939022896908448434546 +/- 3.26e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:73:  [1.1426051041359343606995388051526176909946595 +/- 6.73e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:74:  [1.1425600724022134411073027339690568873172848 +/- 6.81e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:75:  [1.1425170108865226407508516977225841880881079 +/- 4.71e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:76:  [1.1424758056787941329126478192398392243768515 +/- 6.59e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:77:  [1.1424363510285672691171079496250062448335118 +/- 7.14e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:78:  [1.1423985486497473805314878359108534576171383 +/- 5.76e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:79:  [1.1423623070938738474231979715391133004195862 +/- 8.13e-44]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:80:  [1.142327541184248960044574825401277455495979 +/- 3.33e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:81:  [1.142294171504231429670106258494619626560468 +/- 1.03e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:82:  [1.142262123933820121974897327111226428293828 +/- 2.73e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:83:  [1.142231329229364215718810287014041666607119 +/- 4.35e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:84:  [1.142201722641851915581351290206677269324224 +/- 1.17e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:85:  [1.142173243569764834826433509412957716823610 +/- 2.15e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:86:  [1.142145835242950812645107254339189233870255 +/- 3.47e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:87:  [1.142119444434374045048900119032895034681717 +/- 6.36e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:88:  [1.142094021196956290378328397117579117847533 +/- 5.56e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:89:  [1.142069518623033611294065400128220875212704 +/- 3.72e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:90:  [1.142045892624225635216244920910557400904821 +/- 3.14e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:91:  [1.142023101729753773434042547003724609809102 +/- 4.18e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:92:  [1.142001106901455611807620874066312580674868 +/- 5.56e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:93:  [1.141979871363928522588843041193277020601074 +/- 3.61e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:94:  [1.141959360448399666513146991268635288618026 +/- 5.85e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:95:  [1.141939541449064726351626674755746000931415 +/- 5.48e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:96:  [1.141920383490766324744309917994233262797730 +/- 4.84e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:97:  [1.141901857406997192035287007869352954298875 +/- 6.50e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:98:  [1.141883935627314547865413545939693616502174 +/- 6.68e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:99:  [1.141866592073342389748130033400723790102351 +/- 7.27e-43]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:100:  [1.14184980206261878549867187049050932873912 +/- 5.23e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:101:  [1.14183354221961701219410610994666146419944 +/- 4.16e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:102:  [1.14181779039333348999619575787282842773570 +/- 4.47e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:103:  [1.14180252558089281284763193692466154011601 +/- 2.01e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:104:  [1.14178772785667155614233835673249347523518 +/- 1.93e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:105:  [1.14177337830648862369929392043285112672167 +/- 2.98e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:106:  [1.14175945896645127874283666673715626989945 +/- 1.85e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:107:  [1.14174595276608320948442848329431922012478 +/- 5.84e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:108:  [1.14173284347539446957102990606294479396230 +/- 6.40e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:109:  [1.14172011565558331244406950744573686228100 +/- 2.26e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:110:  [1.14170775461308716399200118052470538039986 +/- 6.10e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:111:  [1.14169574635672456543383047236272373133575 +/- 2.65e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:112:  [1.14168407755769214725613413847852250438327 +/- 4.50e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:113:  [1.14167273551220081236717270453163300861074 +/- 7.12e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:114:  [1.14166170810655353150758519739796154835563 +/- 6.29e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:115:  [1.14165098378448368082441279890219391240015 +/- 5.53e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:116:  [1.14164055151658785318501259362930052016254 +/- 7.03e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:117:  [1.14163040077170070503765931256505531089598 +/- 7.51e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:118:  [1.14162052149007179638091385355444838140360 +/- 6.31e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:119:  [1.14161090405821566482889444637979000890834 +/- 8.41e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:120:  [1.14160153928531665490459724242626823967721 +/- 6.66e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:121:  [1.1415924183810793980244891911197238815102 +/- 4.02e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:122:  [1.14158353293492439436089450545623933469591 +/- 6.50e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:123:  [1.14157487489643596299262964436802619119031 +/- 9.44e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:124:  [1.14156643655697697151095515997945357311341 +/- 8.33e-42]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:125:  [1.1415582105323912933915884645101410787091 +/- 1.19e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:126:  [1.1415501897467209274426973328790458865728 +/- 2.51e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:127:  [1.1415423674168701992742486372468437713833 +/- 5.81e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:128:  [1.1415347370381544957155312677931800845463 +/- 3.74e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:129:  [1.1415272923706756006188194893391626263649 +/- 5.62e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:130:  [1.1415200274264699416680892590687268823311 +/- 3.94e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:131:  [1.1415129364573799561862916954096994497516 +/- 1.72e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:132:  [1.1415060139436023697895546491884747411474 +/- 2.26e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:133:  [1.1414992545828704824577570248081192736954 +/- 6.43e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:134:  [1.1414926532802305969625168858065116707211 +/- 4.47e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:135:  [1.1414862051383755270645322992890017883732 +/- 6.41e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:136:  [1.1414799054485007078126094688477574012701 +/- 6.44e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:137:  [1.1414737496816508161094433253905742971078 +/- 4.96e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:138:  [1.1414677334805270132182287740244412051961 +/- 5.87e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:139:  [1.1414618526517269573028578861244009189184 +/- 2.48e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:140:  [1.1414561031583916172760880309666139950307 +/- 6.14e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:141:  [1.1414504811132346617824809992821609035080 +/- 7.72e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:142:  [1.1414449827719318105490672628207071879155 +/- 5.85e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:143:  [1.1414396045268490300627373824415190940711 +/- 3.75e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:144:  [1.1414343429010898411256229629676887005278 +/- 5.05e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:145:  [1.1414291945428432910117489333618690523426 +/- 7.27e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:146:  [1.1414241562200153356590325460054173788660 +/- 4.70e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:147:  [1.1414192248151274848551270015457801934594 +/- 5.10e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:148:  [1.1414143973204675923676967225815795695350 +/- 7.54e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:149:  [1.1414096708334786295197518514912658580435 +/- 8.34e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:150:  [1.141405042552372170396641196192155885503 +/- 5.08e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:151:  [1.1414005097719541448053003030459450548060 +/- 7.72e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:152:  [1.141396069879651185976500490092594460076 +/- 5.30e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:153:  [1.1413917203517266181091802477132381177115 +/- 8.26e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:154:  [1.1413874587496757981526596768484526159968 +/- 7.80e-41]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:155:  [1.141383282716791150337000605443859190454 +/- 2.40e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:156:  [1.141379189974887814230574624257225358475 +/- 4.38e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:157:  [1.141375178321181370596312536432971061976 +/- 2.12e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:158:  [1.141371245625309616859159705374481225744 +/- 1.82e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:159:  [1.141367389826490838188676273582363759994 +/- 4.72e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:160:  [1.141363608930811463439937096327446750292 +/- 2.02e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:161:  [1.141359901008636409693338982845700219257 +/- 2.46e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:162:  [1.141356264192135806928762759693336044168 +/- 1.60e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:163:  [1.141352696672922157343932029859464085225 +/- 1.39e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:164:  [1.141349196699792323718966442374425862311 +/- 5.73e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:165:  [1.141345762576569059645157443156833446471 +/- 3.66e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:166:  [1.141342392660037092860734881451728049861 +/- 6.10e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:167:  [1.141339085357969052743271746150999359588 +/- 3.70e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:168:  [1.141335839127236795468420637746284740103 +/- 2.88e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:169:  [1.141332652472003926634747035886184441822 +/- 2.16e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:170:  [1.141329523941995552364727177086687733546 +/- 6.91e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:171:  [1.141326452130841507032943467344642497519 +/- 5.06e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:172:  [1.141323435674489509781085475957666679820 +/- 2.50e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:173:  [1.141320473249684893724773992365954438034 +/- 6.55e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:174:  [1.141317563572513732046246591691802136909 +/- 4.43e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:175:  [1.141314705397006354748741572308089269659 +/- 3.91e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:176:  [1.141311897513798409418982170057562487607 +/- 3.35e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:177:  [1.141309138748846769550375797346557717297 +/- 5.52e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:178:  [1.141306427962197735422912048450459812493 +/- 8.44e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:179:  [1.141303764046805105775834587744882162373 +/- 8.28e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:180:  [1.141301145927395824066752644166918123977 +/- 8.08e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:181:  [1.141298572559381021470833898365247372690 +/- 6.75e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:182:  [1.141296042927810390387744273793037523528 +/- 7.07e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:183:  [1.141293556046367927512963985459909756471 +/- 9.62e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:184:  [1.141291110956407184886395833980104074929 +/- 6.65e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:185:  [1.141288706726024261120746114767695195510 +/- 7.55e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:186:  [1.141286342449166853576446979256107499903 +/- 7.56e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:187:  [1.141284017244777775907609083304666639664 +/- 8.66e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:188:  [1.14128173025597142445224620466863248534 +/- 3.94e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:189:  [1.141279480649241751657801490412165936680 +/- 9.37e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:190:  [1.141277267613700375379623102196758203791 +/- 8.34e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:191:  [1.141275090360343519708358779890589978500 +/- 8.25e-40]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:192:  [1.14127294812134654619940475463377535704 +/- 2.18e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:193:  [1.14127084014938489420606101516268799467 +/- 2.73e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:194:  [1.14126876571698030565680136324624727492 +/- 1.77e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:195:  [1.14126672411587126325227585785905137070 +/- 4.41e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:196:  [1.14126471465640662186373296543986843399 +/- 1.40e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:197:  [1.14126273666696146105488885341544283106 +/- 3.02e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:198:  [1.14126078949337423227704158273878258259 +/- 2.35e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:199:  [1.14125887249840431754603161102300764242 +/- 2.09e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:200:  [1.14125698506120915743417659614136112011 +/- 5.87e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:201:  [1.14125512657684014512693072920567688621 +/- 3.02e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:202:  [1.14125329645575652022134649581943102650 +/- 3.59e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:203:  [1.14125149412335653099281099756830679545 +/- 4.56e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:204:  [1.14124971901952516713258004957154142009 +/- 2.75e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:205:  [1.14124797059819779655960467367655203041 +/- 3.83e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:206:  [1.14124624832693906992838578490023775412 +/- 6.14e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:207:  [1.14124455168653648497692318451256937937 +/- 2.44e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:208:  [1.14124288017060802996689089870777202982 +/- 2.27e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:209:  [1.14124123328522335123877847691037373859 +/- 2.96e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:210:  [1.14123961054853791441016224339401313645 +/- 5.20e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:211:  [1.14123801149043965205354427019717962464 +/- 2.22e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:212:  [1.14123643565220761286537867924848900356 +/- 5.05e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:213:  [1.14123488258618214844032994252044485876 +/- 7.22e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:214:  [1.14123335185544619385132125385130666273 +/- 4.89e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:215:  [1.14123184303351721736010566794174294171 +/- 2.96e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:216:  [1.14123035570404943279543237279661357362 +/- 6.92e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:217:  [1.14122888946054588548400964715578430155 +/- 7.17e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:218:  [1.14122744390608003914830695687370242353 +/- 3.97e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:219:  [1.14122601865302650693717662398072760091 +/- 3.46e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:220:  [1.14122461332280058477031363726174448789 +/- 7.81e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:221:  [1.14122322754560625949347571994995469519 +/- 4.31e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:222:  [1.14122186096019237799381722847390258414 +/- 4.71e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:223:  [1.14122051321361667644733589151156988643 +/- 8.11e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:224:  [1.14121918396101738129511862429570182566 +/- 7.28e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:225:  [1.14121787286539210540188183337213326438 +/- 7.81e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:226:  [1.14121657959738377416766881865137964247 +/- 5.80e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:227:  [1.14121530383507332716838099395196106553 +/- 6.88e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:228:  [1.1412140452637789512185132783828592727 +/- 4.08e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:229:  [1.14121280357586161060409854423994480253 +/- 7.84e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:230:  [1.14121157847053664964821139263962379454 +/- 8.08e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:231:  [1.14121036965369125176699107560191477285 +/- 8.46e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:232:  [1.1412091768377075477714239103885194987 +/- 1.98e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:233:  [1.14120799974129117438840317381723344147 +/- 7.02e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:234:  [1.14120683808930509183216643113006682148 +/- 9.45e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:235:  [1.1412056916126084767714428021937475254 +/- 4.05e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:236:  [1.1412045600479005142249655331898968398 +/- 5.43e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:237:  [1.1412034431375689187940027651485412930 +/- 4.44e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:238:  [1.1412023406295430222200085492996321169 +/- 3.45e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:239:  [1.1412012522771512705524117065208233051 +/- 2.40e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:240:  [1.14120017783898298023923702430917395542 +/- 9.63e-39]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:241:  [1.1411991170787542082243065939241823006 +/- 5.70e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:242:  [1.1411980697651775966611715055229027660 +/- 5.65e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:243:  [1.1411970356718360581470412644133761762 +/- 1.90e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:244:  [1.1411960145770601724506019435785293558 +/- 3.78e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:245:  [1.1411950062638091705659934459660285973 +/- 4.55e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:246:  [1.1411940105195553865810873796332181950 +/- 5.01e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:247:  [1.1411930271361720623108206081072003459 +/- 2.73e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:248:  [1.1411920559098243939244868997126886665 +/- 3.59e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:249:  [1.1411910966408637138979269619830142297 +/- 5.97e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:250:  [1.1411901491337247055554307330589627715 +/- 5.70e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:251:  [1.1411892131968255512394307261457562158 +/- 3.01e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:252:  [1.1411882886424709187659081148492878165 +/- 6.49e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:253:  [1.1411873752867576942966912005853679273 +/- 3.70e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:254:  [1.1411864729494833730930048274974371193 +/- 3.02e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:255:  [1.1411855814540570228139212465178877896 +/- 5.21e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:256:  [1.1411847006274127370946623963472724922 +/- 2.04e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:257:  [1.1411838302999255000886229917456290045 +/- 3.29e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:258:  [1.1411829703053293854888680965079703579 +/- 5.03e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:259:  [1.1411821204806380162647991639651689140 +/- 2.32e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:260:  [1.1411812806660672139625292570808015520 +/- 6.85e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:261:  [1.1411804507049597689278832592503650198 +/- 6.11e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:262:  [1.1411796304437122652232474589789696972 +/- 4.70e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:263:  [1.1411788197317038963279341796667453231 +/- 7.28e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:264:  [1.1411780184212272099403048980470248103 +/- 4.23e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:265:  [1.1411772263674207223424276683253386776 +/- 3.29e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:266:  [1.1411764434282033448481734028550117232 +/- 3.21e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:267:  [1.1411756694642105668368548497766965200 +/- 7.07e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:268:  [1.1411749043387323417800969089928999382 +/- 6.83e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:269:  [1.1411741479176526245027608355838898597 +/- 5.06e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:270:  [1.1411734000693905096824475910039472538 +/- 5.62e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:271:  [1.1411726606648429232892599817187480607 +/- 5.76e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:272:  [1.1411719295773288203008619990000419692 +/- 4.30e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:273:  [1.1411712066825348436000658737527516333 +/- 6.61e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:274:  [1.1411704918584624004757139334960543267 +/- 7.54e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:275:  [1.1411697849853761146049024551875977873 +/- 6.15e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:276:  [1.1411690859457536127979107227679828480 +/- 5.66e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:277:  [1.1411683946242366071387412348725645470 +/- 4.66e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:278:  [1.1411677109075832344560405747452814159 +/- 6.79e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:279:  [1.1411670346846216163133568644597500733 +/- 5.35e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:280:  [1.1411663658462046039161132705768506456 +/- 4.98e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:281:  [1.1411657042851656734971684280993099275 +/- 7.40e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:282:  [1.1411650498962759388651449915713478377 +/- 5.30e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:283:  [1.1411644025762022488815120019358584751 +/- 6.33e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:284:  [1.1411637622234663386753082304072828340 +/- 7.95e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:285:  [1.1411631287384050044099260140342139694 +/- 9.72e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:286:  [1.1411625020231312723860064568455565601 +/- 9.09e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:287:  [1.141161881981496534199632642221585530 +/- 2.00e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:288:  [1.1411612685190536205769932680633660188 +/- 7.43e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:289:  [1.141160661543020787376813383011290813 +/- 4.07e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:290:  [1.141160060962246588091345715126029469 +/- 1.24e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:291:  [1.141159466687175607986767514744424153 +/- 1.33e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:292:  [1.141158878629815035805566340160104729 +/- 3.99e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:293:  [1.1411582967037020497080088952234196255 +/- 9.60e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:294:  [1.1411577208238719948581097552628882338 +/- 8.08e-38]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:295:  [1.141157150906827330762648277142852176 +/- 1.01e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:296:  [1.141156586870507327150677614974488777 +/- 3.00e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:297:  [1.141156028634258487836545581904418513 +/- 1.42e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:298:  [1.141155476118805682642581485473979432 +/- 4.08e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:299:  [1.141154929246223968069138413647143219 +/- 3.80e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:300:  [1.141154387939911077990424766260425104 +/- 5.19e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:301:  [1.141153852124560566225287245134553199 +/- 1.72e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:302:  [1.141153321726135583383563739815792444 +/- 2.52e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:303:  [1.141152796671843270921522227155497242 +/- 1.85e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:304:  [1.141152276890109755854925853349811173 +/- 3.68e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:305:  [1.141151762310555730076072207774163864 +/- 4.07e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:306:  [1.141151252863972598702377551253766337 +/- 4.67e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:307:  [1.141150748482299182349320387010599347 +/- 2.78e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:308:  [1.141150249098598958670405141052726452 +/- 4.76e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:309:  [1.141149754647037828941814685225472591 +/- 1.93e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:310:  [1.141149265062862395890126765710874635 +/- 1.86e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:311:  [1.141148780282378739368389748345382970 +/- 2.91e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:312:  [1.141148300242931676879482893828954746 +/- 3.93e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:313:  [1.141147824882884496326501699553949023 +/- 6.18e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:314:  [1.141147354141599148738367211527790665 +/- 3.72e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:315:  [1.141146887959416889075399373657311411 +/- 4.46e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:316:  [1.141146426277639353564641174530245953 +/- 5.51e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:317:  [1.141145969038510062348678995545441892 +/- 2.02e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:318:  [1.141145516185196336554965950065137969 +/- 6.82e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:319:  [1.141145067661771619205594941244835850 +/- 4.44e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:320:  [1.141144623413198189690448105542676482 +/- 6.40e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:321:  [1.141144183385310261820016930742341686 +/- 6.39e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:322:  [1.141143747524797455758277121176014709 +/- 3.27e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:323:  [1.141143315779188634411136048121251551 +/- 4.67e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:324:  [1.141142888096836095112458046980860242 +/- 3.11e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:325:  [1.141142464426900107707811934143424241 +/- 2.65e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:326:  [1.141142044719333790386162770295531741 +/- 4.49e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:327:  [1.141141628924868314852022226560092212 +/- 2.64e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:328:  [1.141141216994998432665344759429539274 +/- 7.28e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:329:  [1.141140808881968314803966139558682437 +/- 3.01e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:330:  [1.141140404538757696723873199071948233 +/- 5.13e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:331:  [1.141140003919068321406306353757369241 +/- 7.70e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:332:  [1.141139606977310673087858175511235847 +/- 3.39e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:333:  [1.141139213668590994570562302653222864 +/- 3.90e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:334:  [1.141138823948698581203679490588933743 +/- 4.79e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:335:  [1.141138437774093344817686093788328285 +/- 7.81e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:336:  [1.141138055101893641074051769744621488 +/- 7.99e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:337:  [1.141137675889864353871947602530480236 +/- 8.40e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:338:  [1.141137300096405230625236191940224318 +/- 5.74e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:339:  [1.141136927680539462390137984145820563 +/- 7.68e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:340:  [1.141136558601902502986013334074030652 +/- 4.25e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:341:  [1.141136192820731121408911499645551671 +/- 7.21e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:342:  [1.141135830297852681990074129124135506 +/- 6.95e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:343:  [1.141135470994674646899594340704952026 +/- 9.18e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:344:  [1.141135114873174295739070320325251321 +/- 6.67e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:345:  [1.141134761895888657106496385877239564 +/- 8.28e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:346:  [1.141134412025904647151941583111737304 +/- 8.02e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:347:  [1.141134065226849410273908174162407900 +/- 9.73e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:348:  [1.14113372146288085723376730450724731 +/- 5.03e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:349:  [1.141133380698678396089459681690634076 +/- 6.43e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:350:  [1.14113304289943385146984397371316751 +/- 2.12e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:351:  [1.141132708030842567827789413786616966 +/- 5.82e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:352:  [1.14113237605909469242345238599660373 +/- 5.09e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:353:  [1.14113204695086663389925634467839886 +/- 5.17e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:354:  [1.141131720673312692415013389673750985 +/- 6.85e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:355:  [1.141131397194056857415483737179270995 +/- 7.58e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:356:  [1.141131076481184769203562336692609958 +/- 9.20e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:357:  [1.14113075850323584059030284802298705 +/- 5.28e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:358:  [1.14113044322919553498822780352820581 +/- 1.06e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:359:  [1.14113013062848779740691668690997479 +/- 1.47e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:360:  [1.14112982067096763489979457235152841 +/- 5.07e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:361:  [1.14112951332691384309844376938265076 +/- 1.08e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:362:  [1.14112920856702187555570776729317447 +/- 3.38e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:363:  [1.14112890636239685270142619990445867 +/- 5.46e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:364:  [1.141128606684546707294904558131034667 +/- 8.87e-37]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:365:  [1.14112830950537546333625352608253942 +/- 1.65e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:366:  [1.14112801479717664547459831756185437 +/- 4.15e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:367:  [1.14112772253262681602492418847115994 +/- 3.19e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:368:  [1.14112743268477923677705415663989012 +/- 5.31e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:369:  [1.14112714522705765285001052699524473 +/- 1.98e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:370:  [1.14112686013325019591285271834496398 +/- 4.18e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:371:  [1.14112657737750340415906778068533799 +/- 1.20e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:372:  [1.14112629693431635648577265161788747 +/- 4.09e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:373:  [1.14112601877853491839142257718367819 +/- 2.11e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:374:  [1.14112574288534609716646040789604359 +/- 4.85e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:375:  [1.14112546923027250401043717025177037 +/- 2.85e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:376:  [1.14112519778916692076663426598247608 +/- 1.24e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:377:  [1.14112492853820696902116914473629296 +/- 1.43e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:378:  [1.14112466145388987936801508540698463 +/- 4.10e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:379:  [1.14112439651302735869435609040027038 +/- 4.66e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:380:  [1.14112413369274055339227270910738041 +/- 4.95e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:381:  [1.14112387297045510645295535423234701 +/- 5.59e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:382:  [1.14112361432389630644850852638725670 +/- 4.01e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:383:  [1.14112335773108432645398120965060041 +/- 4.20e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:384:  [1.14112310317032955100857320075812522 +/- 3.49e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:385:  [1.14112285062022798926006075281038025 +/- 4.89e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:386:  [1.14112260005965677248039296550101718 +/- 3.36e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:387:  [1.14112235146776973418316704093011401 +/- 3.72e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:388:  [1.14112210482399307111532897628833973 +/- 5.55e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:389:  [1.14112186010802108343599857392048871 +/- 4.52e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:390:  [1.14112161729981199243481490506453206 +/- 4.19e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:391:  [1.14112137637958383418067068703139565 +/- 5.90e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:392:  [1.14112113732781042752918061001272404 +/- 2.95e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:393:  [1.14112090012521741495373775992858717 +/- 6.31e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:394:  [1.14112066475277837470058133447179468 +/- 2.36e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:395:  [1.14112043119171100280295440255502176 +/- 3.72e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:396:  [1.14112019942347336352319825772545657 +/- 6.40e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:397:  [1.14111996942976020682453491914673433 +/- 4.12e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:398:  [1.14111974119249935150635573136554243 +/- 5.99e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:399:  [1.14111951469384813266808525996771762 +/- 4.93e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:400:  [1.14111928991618991219714851420052918 +/- 6.00e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:401:  [1.14111906684213065100625799911961684 +/- 6.86e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:402:  [1.14111884545449554177417659050055864 +/- 6.45e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:403:  [1.14111862573632570097232347144537620 +/- 5.13e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:404:  [1.14111840767087491898709348132818554 +/- 3.44e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:405:  [1.14111819124160646717457471202880446 +/- 4.10e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:406:  [1.14111797643218996071049396505281452 +/- 5.77e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:407:  [1.14111776322649827612371311202253625 +/- 3.47e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:408:  [1.14111755160860452242645928846347935 +/- 5.49e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:409:  [1.14111734156277906477871547520431488 +/- 5.84e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:410:  [1.14111713307348659964784214857901933 +/- 6.38e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:411:  [1.14111692612538328044756157906997089 +/- 6.39e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:412:  [1.14111672070331389266292981662852639 +/- 3.98e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:413:  [1.14111651679230907748986274302946160 +/- 3.95e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:414:  [1.14111631437758260303918667025302649 +/- 7.30e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:415:  [1.14111611344452868217606525596718509 +/- 5.27e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:416:  [1.14111591397871933608602700737458726 +/- 5.39e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:417:  [1.14111571596590180267869495876213511 +/- 7.40e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:418:  [1.14111551939199598895971544580558506 +/- 7.94e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:419:  [1.14111532424309196652030908724746284 +/- 5.80e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:420:  [1.14111513050544750931233657668091862 +/- 6.59e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:421:  [1.14111493816548567289479677865081581 +/- 7.16e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:422:  [1.14111474720979241435526666030068577 +/- 4.65e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:423:  [1.14111455762511425212696318074589840 +/- 6.58e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:424:  [1.14111436939835596493886748635568009 +/- 5.71e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:425:  [1.14111418251657832915271238516458684 +/- 6.25e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:426:  [1.14111399696699589375660555437211385 +/- 8.27e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:427:  [1.14111381273697479230065343015520805 +/- 6.53e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:428:  [1.14111362981403059107517410897369720 +/- 5.97e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:429:  [1.14111344818582617284695144455381978 +/- 9.57e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:430:  [1.14111326784016965548349617392425064 +/- 6.58e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:431:  [1.14111308876501234480945240545117769 +/- 7.63e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:432:  [1.1411129109484467210531279530568786 +/- 4.11e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:433:  [1.14111273437870445825464335783279835 +/- 9.14e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:434:  [1.14111255904415447602039531553909074 +/- 7.33e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:435:  [1.14111238493330102302142370808449105 +/- 8.32e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:436:  [1.14111221203478179164586537569228827 +/- 9.47e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:437:  [1.14111204033736606322797980218544346 +/- 6.30e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:438:  [1.1411118698299528832882494447619479 +/- 2.23e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:439:  [1.14111170050156926623079774222702608 +/- 8.04e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:440:  [1.14111153234136842895583790285591992 +/- 9.20e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:441:  [1.1411113653386280528560722322994946 +/- 2.36e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:442:  [1.1411111994827485736769116528670398 +/- 2.33e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:443:  [1.14111103476325149873108464559342367 +/- 7.94e-36]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:444:  [1.1411108711697777509686603964068676 +/- 4.38e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:445:  [1.1411107086920860394137285565950669 +/- 1.43e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:446:  [1.1411105473200512554889636782728000 +/- 5.56e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:447:  [1.1411103870436628947590618387553566 +/- 1.26e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:448:  [1.1411102278530235036335758478803279 +/- 5.09e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:449:  [1.1411100697383471505789992114055609 +/- 3.30e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:450:  [1.1411099126899579213990630258764757 +/- 4.64e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:451:  [1.1411097566982884381511193865719209 +/- 3.44e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:452:  [1.1411096017538784012751947417910018 +/- 5.39e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:453:  [1.1411094478473731545208118300849321 +/- 2.43e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:454:  [1.1411092949695222722650041670050236 +/- 4.65e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:455:  [1.1411091431111781688230871519530109 +/- 1.83e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:456:  [1.1411089922632947293617092673723651 +/- 1.03e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:457:  [1.1411088424169259620314899451323192 +/- 2.48e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:458:  [1.1411086935632246709441617650437805 +/- 2.74e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:459:  [1.1411085456934411496265779010623738 +/- 4.55e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:460:  [1.1411083987989218945912252047198638 +/- 4.91e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:461:  [1.1411082528711083386700029684563751 +/- 2.93e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:462:  [1.1411081079015356037649910955615690 +/- 4.55e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:463:  [1.1411079638818312726767428690736568 +/- 4.90e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:464:  [1.1411078208037141796773004117388111 +/- 6.11e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:465:  [1.1411076786589932195016488200948407 +/- 5.74e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:466:  [1.1411075374395661744377013022879023 +/- 3.96e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:467:  [1.1411073971374185592011458256296273 +/- 4.30e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:468:  [1.1411072577446224832875870728522873 +/- 2.17e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:469:  [1.1411071192533355305003891171043575 +/- 2.28e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:470:  [1.1411069816557996553584672737989405 +/- 2.14e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:471:  [1.1411068449443400960939951109131058 +/- 6.32e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:472:  [1.1411067091113643039555875584886769 +/- 5.94e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:473:  [1.1411065741493608885379963371516951 +/- 1.76e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:474:  [1.1411064400508985788647123348017899 +/- 3.77e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:475:  [1.1411063068086251999551138387295484 +/- 1.75e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:476:  [1.1411061744152666646129323459436762 +/- 6.13e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:477:  [1.1411060428636259801778316281394571 +/- 4.37e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:478:  [1.1411059121465822699868133541599555 +/- 4.36e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:479:  [1.1411057822570898092969763423851899 +/- 4.42e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:480:  [1.1411056531881770754258688361361074 +/- 6.62e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:481:  [1.1411055249329458118702864140228946 +/- 5.30e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:482:  [1.1411053974845701061688845522024028 +/- 3.10e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:483:  [1.1411052708362954812783966772269119 +/- 5.10e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:484:  [1.1411051449814380002375779611070133 +/- 3.11e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:485:  [1.1411050199133833838972342344845707 +/- 6.24e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:486:  [1.1411048956255861414988462965686962 +/- 3.93e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:487:  [1.1411047721115687138883645973516288 +/- 4.79e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:488:  [1.1411046493649206291557297240761707 +/- 4.73e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:489:  [1.1411045273792976704945722566650167 +/- 5.36e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:490:  [1.1411044061484210560803632350567375 +/- 4.88e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:491:  [1.1411042856660766307690255281257063 +/- 2.21e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:492:  [1.1411041659261140694216785871218993 +/- 4.62e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:493:  [1.1411040469224460916647761406045989 +/- 4.86e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:494:  [1.1411039286490476878984100343054888 +/- 3.71e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:495:  [1.1411038110999553563689952884078950 +/- 2.91e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:496:  [1.1411036942692663511259231461585413 +/- 6.94e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:497:  [1.1411035781511379406850719920150796 +/- 2.76e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:498:  [1.1411034627397866772253020568840528 +/- 5.04e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:499:  [1.1411033480294876761472302973637816 +/- 3.38e-35]\n",
      "U_i / U_{i-1} - U_{i-1}/U_{i-2}:500:  [1.1411032340145739058266881939354697 +/- 5.04e-35]\n"
     ]
    }
   ],
   "source": [
    "\n",
    "# Set the precision for the interval arithmetic \n",
    "prec = 200 \n",
    "\n",
    "# We use X_V to denote the interval arithmetic value for X. X_R for floating point value \n",
    "# X_R default value type for X \n",
    "RR = RealBallField(prec)\n",
    "l_R = 5/3 \n",
    "l_V = RR(l_R)\n",
    "\n",
    "# coe(i) for the coefficient of U_i in the recursive formula in Lemma 3.2\n",
    "# Two eigenvalues: 0 < lam_s < lam_l,  s for small, l for large\n",
    "coe(i) = i * (c2 * U1 + c4) + c2 * U1 - c1 \n",
    "lam_s = c2 * U1 + c4\n",
    "lam_l = c1 - c2 * U1 \n",
    "\n",
    "# DelUn, DelYn are coefficients of the power series expansion of del_U, del_Y\n",
    "# Compute the power series coefficients of U following Lemma 3.2 \n",
    "# DUn, DYn stores these values. \n",
    "def solu(ga_V, I_show):\n",
    "    solu = {ga : ga_V , l:l_V}\n",
    "\n",
    "    # First assemble the first two coefficients for U_i, Delta_{U, i}, Delta_{Y,i}, i=0,1\n",
    "    DUn = [RR(0)]\n",
    "    DYn = [RR(0)]\n",
    "\n",
    "    U1_V = RR( U1(solu))\n",
    "\n",
    "    solu[UU[0]] = RR( U0(solu))\n",
    "    solu[UU[1]] = U1_V \n",
    "    DUn.append(RR(DelUn[1]( solu)))\n",
    "    DYn.append(RR(DelYn[1]( solu)))\n",
    "\n",
    "    if I_show == 1:\n",
    "        print(\"U0: \", solu[UU[0]])\n",
    "        print(\"U1: \", solu[UU[1]])\n",
    "\n",
    "    solu1 = solu \n",
    "\n",
    "    c1_V = c1(solu)\n",
    "    c2_V = c2(solu)\n",
    "\n",
    "    for i in (2.. Num):\n",
    "\n",
    "        # In solu1, at step i, we have values for U_0, .., U_{i-1}, but U_i = 0.\n",
    "        # We use this to evaluate the right hand side of the recursive formula in Lemma 3.2\n",
    "        # DUn0, DYn0 evaluate Delta_{U,i}, Delta_{Y,i} at (U_0, U_1,..,U_{i-1}, U_i = 0).\n",
    "        solu1[UU[i]] = 0\n",
    "        \n",
    "        DUn0 = RR(DelUn[i](solu1))\n",
    "        DYn0 = RR(DelYn[i](solu1))\n",
    "\n",
    "        # Evaluating DYn[j], 2 \\leq j \\leq i-1, we do not need value of U[i].\n",
    "        M = RR(sum( (i+1-j) * DYn[j] *  solu[UU[i+1-j]] for j in (2..i-1) ))\n",
    "        \n",
    "        solu[UU[i]] = RR( (DUn0 - U1_V * DYn0 - M ) / ( RR(coe(i)(solu) ) ) )\n",
    "        # With UU[i], update the value of DUn, DYn for (del_U)_i, (del_Y)_i using formulas in Lemma 3.2      \n",
    "        DUn.append( DUn0 + c1_V *  solu[UU[i]])\n",
    "        DYn.append( DYn0 + c2_V *  solu[UU[i]])\n",
    "\n",
    "        if I_show == 1: \n",
    "            # Show that U_i / U_{i-1} grow linearly. \n",
    "            print(\"U_i / U_{i-1} - U_{i-1}/U_{i-2}:\" + str(i) +\": \", \\\n",
    "            solu[UU[i]] / solu[UU[i-1]] -  solu[UU[i-1]] /solu[UU[i-2]] )\n",
    "\n",
    "        # solu1 stores computed value of U[0],.,U[i]\n",
    "        solu1 = solu \n",
    "\n",
    "    return solu, DUn, DYn \n",
    "\n",
    "solu0 = solu(RR(l_V**(-1/2)) , 1)[0]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True: Verify Lemma 3.9\n"
     ]
    }
   ],
   "source": [
    "# Define the constants and parameters in the induction following Section 3.2\n",
    "n0 = 20\n",
    "\n",
    "N = 30\n",
    "n1 = 450 \n",
    "del_hat = RR('0.049')\n",
    "C1_L = []\n",
    "\n",
    "dU = 2\n",
    "dY = 1\n",
    "\n",
    "lenF = list( len(FF[i]) for i in (0..dU)) \n",
    "lenG = list( len(GG[i]) for i in (0..dY))\n",
    "\n",
    "dF = max(lenF)-1\n",
    "dG = max(lenG)-1\n",
    "\n",
    "# C_mfr is the Catalan number.  U_hat is the renormalized power series coefficients. \n",
    "# Both are defined at the end of Section 3.1. \n",
    "C_mfr = [  1 / (i+1) * factorial(2 * i) / ( factorial(i) )^2 for i in (0..Num) ]\n",
    "U_hat = [ solu0[UU[i]] / C_mfr[i] for i in (0..Num )]\n",
    "\n",
    "# First work out constant C1 in Inequality (a) in Lemma 3.5 for n <= n_0. \n",
    "# This is not a rigorous proof step. We will verify it for n <= n_1 below. \n",
    "# Lemma 3.5 Item (a) holds trivially for i = 0 with C1 = a \n",
    "for i in (1..n0):\n",
    "    a = max(1, abs( U_hat[0] ) )\n",
    "    for j in (0..i):\n",
    "        a = max( a, abs( U_hat[j])  * abs( U_hat[i- j] ) / ( abs( U_hat[i] )  )  )\n",
    "    C1_L.append(a)\n",
    "    \n",
    "C1 = max(C1_L)\n",
    "C1 = max(RR('12.46'), C1)\n",
    "\n",
    "# C_star defined in Inequality (d),(e) in Lemma 3.5\n",
    "lam_l = c1 - c2 * U1  \n",
    "C_star = DelYn[2](solu0) / lam_l(solu0)\n",
    "\n",
    "l0 = 2\n",
    "\n",
    "# Define the constants b_{i, j}, qn at the end of Section 3.2 \n",
    "# b2_neg1 = b2_{2, -1} in the paper\n",
    "b2 = [ C1 ** i * max( abs( U_hat[1]) , 1 )  for i in (0..l0)]\n",
    "b2_neg1 = 1  \n",
    "\n",
    "# b3 bound |U_hat[i] / U_hat[i+j]|. If j = 0, ratio = 1.\n",
    "b3 = 1\n",
    "for j in (1..l0):\n",
    "    for i in (0.. N): \n",
    "        b3 = max(b3,  abs(U_hat[i] / U_hat[i+j]) )\n",
    "\n",
    "qn1 = abs((n1 - N) * (1 - del_hat) * C_star ) / 4\n",
    "\n",
    "\n",
    "# Define the functions e_i in Section 3.1.1 above Lemma 3.2 \n",
    "# Power series coefficients c_{Y, j} for dU_DelY = -1 + d Y only has first two terms in its expansion in Y\n",
    "e = list(  sum(  dU_DelYn[j](solu0) * (i+1-j) * solu0[UU[i+1-j]] for j in (0..min(i, 1)) ) \\\n",
    "    - dU_DelUn[i](solu0) for i in (0.. N +1))\n",
    "\n",
    "# Define nu_l in Section 3.5.1 in the estimate of J1 \n",
    "nu_l = vector(RR, n0+1)\n",
    "\n",
    "for i in (1..l0):  \n",
    "    # b_im2 for b[i-2]\n",
    "    if i > 1:        \n",
    "        b2_im2 = b2[i-2]\n",
    "    elif i == 1: \n",
    "        # In this case, b2_im2 = b_{2, -1} = 1\n",
    "        b2_im2 = 1 \n",
    "    \n",
    "    ll = list( abs( U_hat[m+2] ) * min( C1**(i-1) * qn1**(-m), b2_im2 * 2**(- (N-2-m) ) ) for m in (0..N-2))            \n",
    "    UU02 = list( max(abs(  U_hat[i] ),1)   for i in (0..2) )\n",
    "    nu_l[i] =  b3 * max(ll) +  max( max( abs(U_hat[0]), 1) * 2**(dG -1), max( UU02 ) * 2) * 2**(-N)   \n",
    "\n",
    "\n",
    "# Bound Ji below following Section 3.5.1,  3.5.2.\n",
    "# J1 <= C_J1 * n * |U_n-1|, J2 <= C_J2 * (n * |U_n-1|), J3 <= C_J3 * (n * |U_n-1|), err <= C_err * n * |U_n-1|\n",
    "# b2_im2[0] is not used \n",
    "b2_im2 = vector(RR, l0 + 1)\n",
    "b2_im2[2:l0] = b2[0:l0-2]\n",
    "b2_im2[1] = 1 \n",
    "\n",
    "# degree of G_j <= lenG[j] - 1\n",
    "C_J1 = 4**(dY+2) * sum( sum( abs(GG[l][j](solu0)) * nu_l[l] for j in (0.. lenG[l] -1) ) for l in (1..dY) ) \n",
    "C_J2 = 4**(dY) * 2**(-N) * abs( solu0[UU[1]] ) \\\n",
    "    * sum( sum( abs(GG[l][j](solu0)) * b2_im2[l] * 2**(j+1)  for j in (0.. lenG[l] -1) )  for l in (1..dY)  )\n",
    "C_J3 = 4 **(dY) * 2**(-N) \\\n",
    "    * sum( sum( abs(FF[l][j](solu0)) * b2_im2[l] * 2**(j+1)  for j in (0.. lenF[l] -1) )  for l in (1..dY)  )\n",
    "\n",
    "# Bound in error following Section 3.5.3.  error <= tot_rel * (n * |U[n-1]|)\n",
    "b41 = sum( abs(e[j]) * (3 * qn1)**(-( j-1 )) for j in (2..N-2) )\n",
    "b42 = sum( abs(DelYn[j+1](solu0) ) * (3 * qn1)**(-( j-1 )) for j in (2..N-2) )\n",
    "C_err = b42 + b41 / n1 \n",
    "\n",
    "# Verify Lemma 3.9 in Section 3.5.4,  \n",
    "# rel for Ineq (a), tot_rel for Ineq (c), qn1 for Ineq (b) in Lemma 3.9\n",
    "rel =  C_err + C_J1 + (C_J2 + C_J3 + abs(e[1])  + abs(DelYn[2](solu0))  ) / n1 \n",
    "tot_rel =  C_star / 4 * del_hat -  ( RR('0.05')  / lam_l(solu0) +  C_star * 3 / 2 / (4 * n1 - 2) ) \n",
    "\n",
    "if rel < del_hat and tot_rel > 0 and qn1 >  max( U_hat[1], 1):\n",
    "    print('True: Verify Lemma 3.9')\n",
    "else:\n",
    "    print('False: error')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True: Lemma 3.6 Item (a) is verified\n"
     ]
    }
   ],
   "source": [
    "# Check iterm (a) in Lemma 3.6, i.e. verify Lemma 3.4 for n <= n1\n",
    "# Lemma 3.5 Item (a) holds trivially for i = 0 with this C1_n1\n",
    "C1_n1 = max(1, abs( U_hat[0] ) )\n",
    "for i in (1..n1):    \n",
    "    for j in (0..i):\n",
    "        C1_n1 = max( C1_n1, abs( U_hat[j])  * abs( U_hat[i- j] ) / ( abs( U_hat[i] )  ))\n",
    "\n",
    "\n",
    "U_sign = [sign(U_hat[i]) for i in ( (n0-1)..n1)]\n",
    "U_incre = [ U_hat[i] < U_hat[i+1] for i in ((n0-1)..n1-1)]\n",
    "\n",
    "# U_rat check the growth rate in the asymptotics for \\kappa = infty\n",
    "U_rat = [  abs(U_hat[i] / U_hat[i-1] / i / C_star * 4 - 1) for i in ( (n0-1)..n1) ]\n",
    "U_rat_max = max(U_rat)\n",
    "\n",
    "if C1_n1 > C1 or (0 in U_sign) or (False in U_incre) or U_rat_max > del_hat:\n",
    "    print('False: error')\n",
    "else:\n",
    "    print('True: Lemma 3.6 Item (a) is verified')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "vscode": {
     "languageId": "sage"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True: Lemma 3.6 Item (b), (c) are verified\n",
      "[[0.0978897122792533746984490669040738017181581481488363972157 +/- 5.79e-59], [5.13207221901298968108355154005378195314277122663715 +/- 6.14e-51]]\n"
     ]
    }
   ],
   "source": [
    "# CHeck Item (b),(c)) in Lemma 3.6 \n",
    "j0 = 25\n",
    "rat = 0 \n",
    "\n",
    "# Check inequality in item (b)\n",
    "for i in (0..l0):\n",
    "    for j in (2.. j0):\n",
    "        # When j = 1,  rat_rhs = 1\n",
    "        rat_rhs = abs(  U_hat[j+ i -1] ) /  max( abs(  U_hat[i] ) , 1 ) * 2**(j-1) \n",
    "        rat_rhs = max(rat_rhs, 1)\n",
    "        rat_lhs = (1 - del_hat)**(j-1)  * (C_star / 4) ** (j-1) * (n1 + 1 - N - j0)**(j-1)\n",
    "        rat = max( rat_rhs/rat_lhs, rat)\n",
    "\n",
    "# Check inequality in item (c)\n",
    "M1 = max( [ abs(U_hat[n0] ) / factorial(n0) / max( abs( U_hat[l] ), 1) * (C_star/ 4)**(l-n0) for l in (0..l0) ])\n",
    "rat2 = ( 1 / (j0 + l0) ) ** l0 / M1 * (9/5) ** j0 / (3 * j0**(1/2))\n",
    "\n",
    "# Want rat < 1, rat2 > 1   \n",
    "if rat < 1 and rat2 > 1:\n",
    "    print('True: Lemma 3.6 Item (b), (c) are verified')\n",
    "    print([rat, rat2])\n",
    "else:    \n",
    "    print('False: error')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

